How to choose a good rational basis for elliptic Feynman integrals?

Representing multi-loop scattering amplitudes as linear combinations of multivalued transcendental functions with process-dependent rational coefficients has long been understood to be advantageous. In general, these transcendental functions satisfy a system of differential equations with coupled homogeneous blocks. When these coupled blocks can be removed through algebraic basis transformations, the relation between the rational and algebraic bases is universal and minimal. Here, we ask whether an analogous universal and minimal relation exists when decoupling requires transformations involving complete elliptic integrals. We elaborate on the method proposed in ref. arXiv:2504.20897, in which we suggested that a basis constructed using an elliptic generalization of leading singularities may provide an answer to this question. We extend this analysis to the off-diagonal blocks of the rational differential equations satisfied by the bases obtained through this construction. We find that the $\epsilon$ dependence of these blocks can be organized into a universal structure that is preserved under the decoupling transformation used to express the solutions in terms of iterated integrals.

==> anc/README.md <==
Ancillary files for the publication 
"How to choose a good rational basis for elliptic Feynman integrals?"
E. Chaubey & V. Sotnikov


# Content 

The files contain the result of constructing the rational bases for families `D` and `TT` following the algorithm described in the paper.

For each of the two considered integral families we provide a file containing the list of length three with the following entries:

```
{
    < Definition of the rational basis > ,
    < Differential equation written through Q-linear basis of rational one-forms w[i] >,
    < Definition of the one-forms w[i] >
}
```


# Notation

* `eps` is the dimensional regularization parameter.

* In both files we set the mass of the top quark to 1.

* In the definitions of one-forms the symbols "dX" denote differentials of the corresponding variable.



==> anc/family_D.wl <==
{{eps^2*j[familyD, 0, 0, 0, 0, 2, 0, 2, 0, 0], 
  eps^2*s*j[familyD, 1, 0, 2, 0, 0, 0, 2, 0, 0] + 
   eps^2*s*j[familyD, 2, 0, 1, 0, 0, 0, 2, 0, 0], 
  (eps^2*j[familyD, 0, 0, 1, 2, 0, 2, 0, 0, 0])/2 + 
   eps^2*j[familyD, 0, 0, 2, 2, 0, 1, 0, 0, 0], 
  (eps^2*j[familyD, 0, 1, 0, 0, 2, 2, 0, 0, 0])/2 + 
   eps^2*j[familyD, 0, 2, 0, 0, 2, 1, 0, 0, 0], 
  (eps^2*j[familyD, 0, 1, 0, 2, 0, 0, 2, 0, 0])/2 + 
   eps^2*j[familyD, 0, 2, 0, 2, 0, 0, 1, 0, 0], 
  eps^2*s*j[familyD, 0, 0, 1, 2, 0, 1, 2, 0, 0] + 
   (eps^2*s*j[familyD, 0, 0, 1, 2, 0, 2, 0, 0, 0])/2 + 
   eps^2*s*j[familyD, 0, 0, 1, 2, 0, 2, 1, 0, 0] + 
   eps^2*s*j[familyD, 0, 0, 2, 1, 0, 1, 2, 0, 0] + 
   eps^2*s*j[familyD, 0, 0, 2, 1, 0, 2, 1, 0, 0] + 
   eps^2*s*j[familyD, 0, 0, 2, 2, 0, 1, 0, 0, 0] + 
   eps^2*s*j[familyD, 0, 0, 2, 2, 0, 1, 1, 0, 0], 
  eps^3*s*j[familyD, 0, 0, 2, 1, 0, 1, 1, 0, 0], 
  (eps^2*s + eps^2*t)*j[familyD, 0, 1, 0, 0, 2, 1, 2, 0, 0] + 
   ((eps^2*s + eps^2*t)*j[familyD, 0, 1, 0, 0, 2, 2, 0, 0, 0])/2 + 
   (eps^2*s + eps^2*t)*j[familyD, 0, 1, 0, 0, 2, 2, 1, 0, 0] + 
   (eps^2*s + eps^2*t)*j[familyD, 0, 2, 0, 0, 1, 1, 2, 0, 0] + 
   (eps^2*s + eps^2*t)*j[familyD, 0, 2, 0, 0, 1, 2, 1, 0, 0] + 
   (eps^2*s + eps^2*t)*j[familyD, 0, 2, 0, 0, 2, 1, 0, 0, 0] + 
   (eps^2*s + eps^2*t)*j[familyD, 0, 2, 0, 0, 2, 1, 1, 0, 0], 
  (eps^3*s + eps^3*t)*j[familyD, 0, 2, 0, 0, 1, 1, 1, 0, 0], 
  (eps^2*t*j[familyD, 0, 1, 0, 2, 0, 0, 2, 0, 0])/2 + 
   eps^2*t*j[familyD, 0, 1, 0, 2, 0, 1, 2, 0, 0] + 
   eps^2*t*j[familyD, 0, 1, 0, 2, 0, 2, 1, 0, 0] + 
   eps^2*t*j[familyD, 0, 2, 0, 1, 0, 1, 2, 0, 0] + 
   eps^2*t*j[familyD, 0, 2, 0, 1, 0, 2, 1, 0, 0] + 
   eps^2*t*j[familyD, 0, 2, 0, 2, 0, 0, 1, 0, 0] + 
   eps^2*t*j[familyD, 0, 2, 0, 2, 0, 1, 1, 0, 0], 
  eps^3*t*j[familyD, 0, 2, 0, 1, 0, 1, 1, 0, 0], 
  eps^4*s*j[familyD, 0, 0, 1, 1, 1, 1, 1, 0, 0], 
  eps^4*s*j[familyD, 1, 0, 1, 0, 1, 1, 1, 0, 0], 
  eps^3*s*j[familyD, 1, 0, 1, 0, 1, 2, 0, 0, 0], 
  -1/2*(eps^3*j[familyD, 0, 0, 0, 0, 2, 0, 2, 0, 0])/(1 + 2*eps) + 
   eps^2*s*j[familyD, 2, 0, 1, 0, 1, 2, 0, 0, 0], 
  (eps^4*s + eps^4*t)*j[familyD, 0, 1, 1, 1, 0, 1, 1, 0, 0], 
  eps^3*j[familyD, 0, 1, 1, 2, 0, 1, 1, 0, 0], 
  eps^4*t*j[familyD, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
  eps^3*j[familyD, 0, 1, 1, 1, 1, 2, 0, 0, 0], 
  eps^4*s*j[familyD, 0, 1, 0, 1, 1, 1, 1, 0, 0], 
  eps^3*j[familyD, 0, 2, 0, 1, 1, 1, 1, 0, 0], 
  eps^3*s*j[familyD, 0, 1, 0, 1, 2, 1, 1, 0, 0] + 
   eps^3*s*j[familyD, 0, 1, 0, 2, 1, 1, 1, 0, 0], 
  (eps^4*s^2 + eps^4*s*t)*j[familyD, 1, 1, 1, 0, 1, 1, 1, 0, 0], 
  eps^4*s*t*j[familyD, 1, 1, 1, 1, 0, 1, 1, 0, 0], 
  eps^3*s*j[familyD, 1, 1, 1, 1, 0, 0, 2, 0, 0], 
  (-(eps^3*s) + 2*eps^4*s)*j[familyD, 1, 1, 1, 1, 0, 0, 1, 0, 0] + 
   (4*eps^3*s - eps^3*s*t)*j[familyD, 1, 1, 1, 1, 0, 0, 2, 0, 0], 
  -1/16*(eps^4*t*j[familyD, 0, 1, 0, 1, 1, 1, 1, 0, 0]) + 
   (eps^4*t*j[familyD, 0, 1, 1, 1, 1, 1, 1, -1, 0])/16, 
  (eps^4*j[familyD, 0, 1, 1, 1, 1, 1, 1, 0, 0])/8, 
  eps^3*s*j[familyD, 1, 1, 1, 0, 1, 2, 0, 0, 0], 
  (-(eps^3*s) + 2*eps^4*s)*j[familyD, 1, 1, 1, 0, 1, 1, 0, 0, 0] + 
   (4*eps^3*s + eps^3*s^2 + eps^3*s*t)*j[familyD, 1, 1, 1, 0, 1, 2, 0, 0, 0], 
  (eps^4*s*j[familyD, 1, 0, 1, 1, 1, 1, 1, 0, 0])/16, 
  eps^4*s*j[familyD, -1, 0, 1, 1, 1, 1, 1, 0, 0] + 
   4*eps^4*s*j[familyD, 0, 0, 1, 1, 0, 1, 1, 0, 0] - 
   eps^4*s^2*j[familyD, 0, 0, 1, 1, 1, 1, 1, 0, 0] + 
   (5*eps^3*s^2*j[familyD, 0, 0, 1, 2, 0, 1, 2, 0, 0])/(-1 + 4*eps) + 
   (5*eps^3*s^2*j[familyD, 0, 0, 1, 2, 0, 2, 0, 0, 0])/(2*(-1 + 4*eps)) + 
   (5*eps^3*s^2*j[familyD, 0, 0, 1, 2, 0, 2, 1, 0, 0])/(-1 + 4*eps) + 
   (10*eps^4*s^2*j[familyD, 0, 0, 2, 1, 0, 1, 1, 0, 0])/(-1 + 4*eps) + 
   (5*eps^3*s^2*j[familyD, 0, 0, 2, 1, 0, 1, 2, 0, 0])/(-1 + 4*eps) + 
   (5*eps^3*s^2*j[familyD, 0, 0, 2, 1, 0, 2, 1, 0, 0])/(-1 + 4*eps) + 
   (5*eps^3*s^2*j[familyD, 0, 0, 2, 2, 0, 1, 0, 0, 0])/(-1 + 4*eps) + 
   (5*eps^3*s^2*j[familyD, 0, 0, 2, 2, 0, 1, 1, 0, 0])/(-1 + 4*eps) - 
   4*eps^4*s*j[familyD, 1, 0, 1, 0, 1, 1, 1, -1, 0] - 
   (4*eps^5*s^2*j[familyD, 1, 0, 1, 0, 1, 1, 1, 0, 0])/(-1 + 4*eps) + 
   (6*eps^4*s^2*j[familyD, 1, 0, 1, 0, 1, 2, 0, 0, 0])/(-1 + 4*eps) - 
   eps^4*s*j[familyD, 1, 0, 1, 1, 1, 1, 1, -2, 0] - 
   eps^4*s^2*j[familyD, 1, 0, 1, 1, 1, 1, 1, -1, 0] + 
   2*eps^4*s^2*j[familyD, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
  ((-(eps^4*s) - eps^4*t)*j[familyD, 0, 1, 1, 1, 1, 1, 1, 0, 0])/8 - 
   (eps^4*s*j[familyD, 1, 1, 1, 0, 1, 1, 1, 0, 0])/16 + 
   (eps^4*s*j[familyD, 1, 1, 1, 1, 1, 1, 0, 0, 0])/16 + 
   (eps^4*s*j[familyD, 1, 1, 1, 1, 1, 1, 1, -1, 0])/16 + 
   ((eps^4*s^2 + eps^4*s*t)*j[familyD, 1, 1, 1, 1, 1, 1, 1, 0, 0])/16, 
  -2*eps^4*(s + t)*j[familyD, -1, 1, 1, 1, 1, 0, 1, 0, 0] + 
   2*eps^4*s*j[familyD, -1, 1, 1, 1, 1, 1, 0, 0, 0] - 
   eps^4*s*j[familyD, 0, 0, 0, 0, 1, 1, 1, 0, 0] - 
   eps^4*s*j[familyD, 0, 0, 0, 1, 1, 1, 1, 0, 0] + 
   (eps^5*s^2*j[familyD, 0, 0, 1, 1, 1, 1, 1, 0, 0])/(-1 + 4*eps) + 
   (2*eps^3*s*(s^2 - s*t - 3*t^2)*j[familyD, 0, 0, 1, 2, 0, 1, 2, 0, 0])/
    ((-1 + 4*eps)*t) + (eps^3*s*(s^2 - s*t - 3*t^2)*
     j[familyD, 0, 0, 1, 2, 0, 2, 0, 0, 0])/((-1 + 4*eps)*t) + 
   (2*eps^3*s*(s^2 - s*t - 3*t^2)*j[familyD, 0, 0, 1, 2, 0, 2, 1, 0, 0])/
    ((-1 + 4*eps)*t) - (4*eps^4*s*(s + 3*t)*j[familyD, 0, 0, 2, 1, 0, 1, 1, 
      0, 0])/(-1 + 4*eps) + (2*eps^3*s*(s^2 - s*t - 3*t^2)*
     j[familyD, 0, 0, 2, 1, 0, 1, 2, 0, 0])/((-1 + 4*eps)*t) + 
   (2*eps^3*s*(s^2 - s*t - 3*t^2)*j[familyD, 0, 0, 2, 1, 0, 2, 1, 0, 0])/
    ((-1 + 4*eps)*t) + (2*eps^3*s*(s^2 - s*t - 3*t^2)*
     j[familyD, 0, 0, 2, 2, 0, 1, 0, 0, 0])/((-1 + 4*eps)*t) + 
   (2*eps^3*s*(s^2 - s*t - 3*t^2)*j[familyD, 0, 0, 2, 2, 0, 1, 1, 0, 0])/
    ((-1 + 4*eps)*t) + 4*eps^4*s*j[familyD, 0, 1, 0, 0, 1, 1, 1, 0, 0] - 
   (eps^3*(2*s + t)*(s^2 + s*t)*j[familyD, 0, 1, 0, 0, 2, 1, 2, 0, 0])/
    ((-1 + 4*eps)*t) - (eps^3*(2*s + t)*(s^2 + s*t)*
     j[familyD, 0, 1, 0, 0, 2, 2, 0, 0, 0])/(2*(-1 + 4*eps)*t) - 
   (eps^3*(2*s + t)*(s^2 + s*t)*j[familyD, 0, 1, 0, 0, 2, 2, 1, 0, 0])/
    ((-1 + 4*eps)*t) + 2*eps^4*(s + t)*j[familyD, 0, 1, 0, 1, 0, 1, 1, 0, 
     0] - 2*eps^4*s*j[familyD, 0, 1, 0, 1, 1, 1, 1, 0, -1] + 
   ((7*eps^5*s^2 + 10*eps^5*s*t)*j[familyD, 0, 1, 0, 1, 1, 1, 1, 0, 0])/
    (-1 + 4*eps) + (4*eps^4*s*(2*s + 3*t)*j[familyD, 0, 1, 0, 1, 2, 1, 1, 0, 
      0])/(-1 + 4*eps) - (eps^3*s*t*j[familyD, 0, 1, 0, 2, 0, 0, 2, 0, 0])/
    (2*(-1 + 4*eps)) - (eps^3*s*t*j[familyD, 0, 1, 0, 2, 0, 1, 2, 0, 0])/
    (-1 + 4*eps) - (eps^3*s*t*j[familyD, 0, 1, 0, 2, 0, 2, 1, 0, 0])/
    (-1 + 4*eps) + (4*eps^4*s*(2*s + 3*t)*j[familyD, 0, 1, 0, 2, 1, 1, 1, 0, 
      0])/(-1 + 4*eps) - 2*eps^4*s*j[familyD, 0, 1, 1, -1, 1, 1, 1, 0, 0] - 
   2*eps^4*s*j[familyD, 0, 1, 1, 0, 1, 1, 0, 0, 0] + 
   2*eps^4*s*j[familyD, 0, 1, 1, 1, 0, 0, 1, 0, 0] - 
   2*eps^4*s*j[familyD, 0, 1, 1, 1, 0, 1, 1, -1, 0] - 
   2*eps^4*s^2*j[familyD, 0, 1, 1, 1, 0, 1, 1, 0, 0] + 
   2*eps^4*s*j[familyD, 0, 1, 1, 1, 1, -1, 1, 0, 0] + 
   (2*(-(eps^4*s^2) + 8*eps^5*s^2 - eps^4*s*t + 6*eps^5*s*t)*
     j[familyD, 0, 1, 1, 1, 1, 1, 0, 0, 0])/(-1 + 4*eps) + 
   eps^4*(s - t)*j[familyD, 0, 1, 1, 1, 1, 1, 1, -2, 0] + 
   ((-(eps^4*s^2) + 4*eps^5*s^2 - eps^4*s*t + 6*eps^5*s*t)*
     j[familyD, 0, 1, 1, 1, 1, 1, 1, -1, 0])/(-1 + 4*eps) + 
   (2*(eps^4*s^2 + 4*eps^5*s^2 + eps^4*s*t + 4*eps^5*s*t)*
     j[familyD, 0, 1, 1, 1, 1, 1, 1, 0, 0])/(-1 + 4*eps) - 
   (2*eps^4*s*(s + t)*(s^2 - 4*t + s*t)*j[familyD, 0, 1, 1, 1, 1, 2, 0, 0, 
      0])/((-1 + 4*eps)*t) - (2*eps^4*s*(-4*s - 4*t + s*t)*
     j[familyD, 0, 1, 1, 2, 0, 1, 1, 0, 0])/(-1 + 4*eps) - 
   (eps^3*(2*s + t)*(s^2 + s*t)*j[familyD, 0, 2, 0, 0, 1, 1, 2, 0, 0])/
    ((-1 + 4*eps)*t) - (eps^3*(2*s + t)*(s^2 + s*t)*
     j[familyD, 0, 2, 0, 0, 1, 2, 1, 0, 0])/((-1 + 4*eps)*t) - 
   (eps^3*(2*s + t)*(s^2 + s*t)*j[familyD, 0, 2, 0, 0, 2, 1, 0, 0, 0])/
    ((-1 + 4*eps)*t) - (eps^3*(2*s + t)*(s^2 + s*t)*
     j[familyD, 0, 2, 0, 0, 2, 1, 1, 0, 0])/((-1 + 4*eps)*t) - 
   (4*eps^4*s*t*j[familyD, 0, 2, 0, 1, 0, 1, 1, 0, 0])/(-1 + 4*eps) - 
   (eps^3*s*t*j[familyD, 0, 2, 0, 1, 0, 1, 2, 0, 0])/(-1 + 4*eps) - 
   (eps^3*s*t*j[familyD, 0, 2, 0, 1, 0, 2, 1, 0, 0])/(-1 + 4*eps) - 
   (2*eps^4*(s + t)*(-4*s + s*t + t^2)*j[familyD, 0, 2, 0, 1, 1, 1, 1, 0, 0])/
    (-1 + 4*eps) - (eps^3*s*t*j[familyD, 0, 2, 0, 2, 0, 0, 1, 0, 0])/
    (-1 + 4*eps) - (eps^3*s*t*j[familyD, 0, 2, 0, 2, 0, 1, 1, 0, 0])/
    (-1 + 4*eps) + (eps^5*s*(s + 2*t)*j[familyD, 1, 0, 1, 0, 1, 1, 1, 0, 0])/
    (-1 + 4*eps) + eps^4*(s + t)*j[familyD, 1, 1, 0, 1, 1, 1, 1, -2, 0] + 
   eps^4*s*(s + t)*j[familyD, 1, 1, 0, 1, 1, 1, 1, -1, 0] - 
   2*eps^4*s*(s + t)*j[familyD, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
   (2*(-(eps^4*s^2) + 2*eps^5*s^2)*j[familyD, 1, 1, 1, 0, 1, 1, 0, 0, 0])/
    (-1 + 4*eps) - 2*eps^4*s*j[familyD, 1, 1, 1, 0, 1, 1, 1, -2, 0] - 
   2*eps^4*s*(s + t)*j[familyD, 1, 1, 1, 0, 1, 1, 1, -1, 0] + 
   (2*(4*eps^4*s^2 + eps^4*s^3 + eps^4*s^2*t)*j[familyD, 1, 1, 1, 0, 1, 2, 0, 
      0, 0])/(-1 + 4*eps) - (2*(-(eps^4*s^2) + 2*eps^5*s^2)*
     j[familyD, 1, 1, 1, 1, 0, 0, 1, 0, 0])/(-1 + 4*eps) + 
   (2*(-4*eps^4*s^2 + eps^4*s^2*t)*j[familyD, 1, 1, 1, 1, 0, 0, 2, 0, 0])/
    (-1 + 4*eps) + 2*eps^4*s*j[familyD, 1, 1, 1, 1, 0, 1, 1, -2, 0] + 
   2*eps^4*s*(2*s + t)*j[familyD, 1, 1, 1, 1, 0, 1, 1, -1, 0] + 
   2*eps^4*s^2*(s + t)*j[familyD, 1, 1, 1, 1, 0, 1, 1, 0, 0] - 
   eps^4*s*j[familyD, 1, 1, 1, 1, 1, 1, 1, -3, 0] - 
   eps^4*s*(2*s + t)*j[familyD, 1, 1, 1, 1, 1, 1, 1, -2, 0] - 
   eps^4*s^2*(-2 + s + t)*j[familyD, 1, 1, 1, 1, 1, 1, 1, -1, 0] + 
   2*eps^4*s^2*(s + t)*j[familyD, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
  -1/16*(eps^4*j[familyD, 0, 1, 1, 1, 1, 1, 1, 0, 0]) + 
   (eps^3*j[familyD, 0, 2, 0, 1, 1, 1, 1, 0, 0])/16 - 
   (eps^4*j[familyD, 1, 1, 0, 1, 1, 1, 1, 0, 0])/16 + 
   (eps^4*s*j[familyD, 1, 1, 1, 1, 1, 1, 1, 0, 0])/16, 
  (3*(eps^4*s + eps^4*t)*j[familyD, -1, 1, 1, 1, 1, 1, 1, 0, 0])/4 - 
   (3*eps^4*s*j[familyD, 0, 0, 1, 1, 1, 1, 1, 0, 0])/4 + 
   ((4*eps^4*s + 3*eps^4*t)*j[familyD, 0, 1, 0, 1, 1, 1, 1, 0, 0])/4 - 
   (3*(eps^4*s + eps^4*t)*j[familyD, 0, 1, 1, 0, 1, 1, 1, 0, 0])/2 + 
   (3*(eps^4*s + eps^4*t)*j[familyD, 0, 1, 1, 1, 0, 1, 1, 0, 0])/2 + 
   ((eps^4*s + 3*eps^4*t)*j[familyD, 0, 1, 1, 1, 1, 0, 1, 0, 0])/2 + 
   ((-(eps^4*s) - 3*eps^4*t)*j[familyD, 0, 1, 1, 1, 1, 1, 0, 0, 0])/2 + 
   ((-5*eps^4*s - 6*eps^4*t)*j[familyD, 0, 1, 1, 1, 1, 1, 1, -1, 0])/4 + 
   (-(eps^4*s^2) - eps^4*s*t)*j[familyD, 0, 1, 1, 1, 1, 1, 1, 0, 0] - 
   (eps^4*s*j[familyD, 1, 0, 1, 0, 1, 1, 1, 0, 0])/4 + 
   (eps^4*s*j[familyD, 1, 1, 1, 0, 1, 1, 1, -1, 0])/2 - 
   (eps^4*s*j[familyD, 1, 1, 1, 1, 0, 1, 1, -1, 0])/2 - 
   (eps^4*s^2*j[familyD, 1, 1, 1, 1, 0, 1, 1, 0, 0])/2 + 
   (eps^4*s*j[familyD, 1, 1, 1, 1, 1, 1, 1, -2, 0])/4 + 
   ((3*eps^4*s^2 + 2*eps^4*s*t)*j[familyD, 1, 1, 1, 1, 1, 1, 1, -1, 0])/8 + 
   ((eps^4*s^3 + eps^4*s^2*t)*j[familyD, 1, 1, 1, 1, 1, 1, 1, 0, 0])/8}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(eps*w[4]), 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {eps*w[1], 0, 2*w[1] + 4*eps*(3*w[1] - w[4]) - w[4], 0, 0, 0, 
   6*eps*w[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {eps*w[2], 0, 0, 2*w[2] + 4*eps*(3*w[2] - w[5]) - 
    w[5], 0, 0, 0, 0, -6*eps*w[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(eps*w[18]), 0, 0, 0, 
   -w[7] - 2*w[18] - 4*eps*(w[7] + 3*w[18]), 0, 0, 0, 0, 0, -6*eps*w[18], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, -2*eps*w[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, eps*w[3], 0, 0, 0, eps*w[4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, -2*eps*(w[3] + w[6]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, eps*(w[3] + w[6]), 0, 0, 0, 0, eps*w[5], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, -2*eps*w[6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, eps*w[6], 0, 0, 0, 0, 0, eps*w[7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -(eps*w[4]), -2*eps*w[4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, (eps*w[4])/2, eps*w[4], 0, 0, 0, 0, 0, -(eps*w[4]), 
   eps*w[4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps*w[4], -(eps*w[3]), 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {eps*w[8], (eps*w[8])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3*eps*w[8], 
   -w[4] + eps*(-3*w[4] - 8*w[8]) - 2*w[8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
   (eps*(-w[4] + w[5] - w[7]))/2, eps*(w[4] - w[7]), 0, 0, 
   (eps*(-w[4] + w[5] - w[7]))/2, eps*(-w[4] + w[7]), 0, 0, 0, 0, 
   eps*(w[4] - w[5] + w[7]), -1/2*(eps*w[45]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, eps*w[9], 0, eps*w[10], eps*w[11], 0, 
   0, 0, eps*w[11], 0, 0, 0, 0, 0, -3*eps*w[11], 
   -w[4] - w[7] - w[9] - w[10] - 2*eps*(2*w[4] - 2*w[5] + 2*w[7] + 3*w[9] + 
      3*w[10]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, (eps*(w[4] + w[5] - w[7]))/2, eps*(-w[4] + w[5]), 
   (eps*(-w[4] - w[5] + w[7]))/2, eps*(-w[4] + w[5]), 0, 0, 0, 0, 0, 0, 0, 0, 
   eps*(w[4] + w[5] - w[7]), -1/4*(eps*w[12]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, eps*w[13], eps*w[14], 0, eps*w[15], 0, 
   -(eps*w[15]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 3*eps*w[15], 
   -w[4] - w[5] - w[13] - w[14] - 2*eps*(2*w[4] + 2*w[5] - 2*w[7] + 3*w[13] + 
      3*w[14]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, eps*(-w[5] + w[7]), -2*eps*(w[5] - w[7]), 
   eps*(-w[5] + w[7]), -2*eps*(w[5] - w[7]), 0, 0, 0, 0, 0, 0, 0, 0, 
   2*eps*(w[4] - w[5] - w[7]), 0, 2*eps*(w[4] - w[5] - w[7]), 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (eps*(-2*w[16] + w[41]))/2, 
   eps*w[16], 0, 0, 4*eps*w[38], 0, -4*eps*w[38], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -12*eps*w[38], eps*(4*w[4] - 4*w[5] - 4*w[7] - 3*w[41]) + 
    (-2*w[5] - 2*w[7] - w[41])/2, -12*eps*w[38], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (eps*(w[4] + w[5] - 3*w[7]))/2, 
   3*eps*(w[5] - w[7]), (eps*(-w[4] + 3*w[5] - w[7]))/2, 3*eps*(w[5] - w[7]), 
   0, 0, 0, 0, 0, 0, 0, 0, -3*eps*(w[4] - w[5] - w[7]), -1/4*(eps*w[17]), 
   -3*eps*(w[4] - w[5] - w[7]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, eps*(w[4] - w[7]), eps*(w[4] - w[7]), 0, 0, 0, 0, 0, 
   -2*eps*(w[4] - w[7]), eps*(w[4] - w[7]), 0, 0, 0, 0, -1/4*(eps*w[12]), 0, 
   0, 0, eps*(-w[4] - w[5] + w[7]), 0, 0, 0, 0, 0, eps*(w[3] + w[6]), 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, eps*(-w[4] + w[5]), eps*(-w[4] + w[5]), 0, 
   0, 0, 0, 0, 2*eps*(w[4] - w[5]), eps*(-w[4] + w[5]), 0, 0, 
   -1/2*(eps*w[45]), 0, 0, 0, 0, 0, 0, eps*(-w[4] + w[5] - w[7]), eps*w[6], 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, eps*w[18], 0, 0, eps*(w[5] - w[7]), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, eps*w[19], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -w[7] + eps*(-w[4] + w[5] - 4*w[7] - 12*w[18]) - 2*w[18], -3*eps*w[18], 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, (eps*(-w[5] - w[7]))/2, 0, 0, 0, 0, 0, 0, 
   0, 0, 2*eps*(w[5] - w[7]), 0, 0, eps*(w[5] - w[7]), -(eps*w[3]), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2*eps*w[6], eps*(-w[4] + w[5] + w[7]), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, 0, 0, 0, 0, (eps*(-w[4] - w[5] + w[7]))/32, 
   (eps*(w[4] - w[5]))/8, (eps*(3*w[4] - w[5] - w[7]))/32, 
   (eps*(w[4] - w[5]))/8, (eps*(-w[4] + w[5] + w[7]))/32, (eps*w[7])/8, 0, 0, 
   0, 0, 0, -1/32*(eps*w[45]), (eps*(-w[4] - w[5] + w[7]))/8, (eps*w[12])/64, 
   0, -1/64*(eps*w[17]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   (eps*(w[4] - w[5] + w[7]))/16, 0, (eps*(w[4] + w[5] - w[7]))/16, 0, 
   (eps*(-w[4] + w[5] + w[7]))/16, 0, 0, 0, 0, 0, 0, (-w[4] - w[5] - w[7])/2, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, -(eps*w[2]), 0, eps*(-w[5] + w[7]), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, eps*w[20], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2*w[2] - w[5] + eps*(12*w[2] - w[4] - 4*w[5] + w[7]), 3*eps*w[2], 0, 0, 0, 
   0, 0, 0}, {0, (eps*(-w[5] - w[7]))/2, 0, 0, 0, 0, 0, 0, 
   2*eps*(w[5] - w[7]), 0, 0, 0, 0, eps*(-w[5] + w[7]), -(eps*w[3]), 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*eps*(w[3] + w[6]), 
   eps*(-w[4] + w[5] + w[7]), 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, (-384*w[4] + w[23])/512, ((-1 + 4*eps)*w[21])/8, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, (-8*eps^2*w[3])/(1 - 4*eps), 
   (-26*eps^2*w[3])/(1 - 4*eps), 0, 0, 0, 0, 0, (4*eps^2*w[3])/(1 - 4*eps), 
   (-14*eps^2*w[3])/(1 - 4*eps), (eps^2*w[22])/(1 - 4*eps), 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, w[23], (384*w[4] - w[23])/512 + 
    (eps*(-128*w[4] + w[23]))/128, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, eps*(-w[5] + w[7]), 0, (-384*w[4] + w[23])/512 + 
    (eps*(-384*w[4] + w[23] + 128*w[24]))/128, ((-1 + 4*eps)*w[21])/8, 
   eps*w[25], -1/4*(eps*w[26])}, {0, 0, 0, (eps^2*w[22])/(1 - 4*eps) - 
    (eps^2*w[27])/(1 - 4*eps) + (3*eps^2*w[33])/(1 - 4*eps) - 
    (eps^2*w[34])/(64*(1 - 4*eps)), (eps^2*w[27])/(1 - 4*eps), 
   (2*eps^2*w[3])/(1 - 4*eps) + (8*eps^2*w[6])/(1 - 4*eps) + 
    (eps^2*w[28])/(6*(1 - 4*eps)) - (eps^2*w[29])/(2*(1 - 4*eps)) - 
    (eps^2*w[46])/(2*(1 - 4*eps)), (14*eps^2*w[3])/(1 - 4*eps) + 
    (36*eps^2*w[6])/(1 - 4*eps) + (eps^2*w[28])/(3*(1 - 4*eps)) - 
    (2*eps^2*w[29])/(1 - 4*eps) + (3*eps^2*w[46])/(2*(1 - 4*eps)), 
   (-5*eps^2*w[3])/(1 - 4*eps) + (6*eps^2*w[6])/(1 - 4*eps) + 
    (3*eps^2*w[29])/(2*(1 - 4*eps)) + (5*eps^2*w[46])/(4*(1 - 4*eps)), 
   (eps^2*w[28])/(1 - 4*eps), (-7*eps^2*w[3])/(1 - 4*eps) - 
    (6*eps^2*w[6])/(1 - 4*eps) - (eps^2*w[28])/(3*(1 - 4*eps)) - 
    (3*eps^2*w[29])/(2*(1 - 4*eps)) - (5*eps^2*w[46])/(4*(1 - 4*eps)), 
   (8*eps^2*w[3])/(1 - 4*eps) + (eps^2*w[28])/(3*(1 - 4*eps)), 
   (-2*eps^2*w[3])/(1 - 4*eps) + (eps^2*w[28])/(6*(1 - 4*eps)), 
   (-3*eps^2*w[3])/(1 - 4*eps) - (6*eps^2*w[6])/(1 - 4*eps) - 
    (3*eps^2*w[29])/(2*(1 - 4*eps)) - (eps^2*w[46])/(4*(1 - 4*eps)), 
   (eps^2*w[29])/(1 - 4*eps), 0, (24*eps^2*w[3])/(1 - 4*eps), 
   (eps^2*w[30])/(1 - 4*eps), (16*eps^2*w[3])/(1 - 4*eps) + 
    (2*eps^2*w[28])/(3*(1 - 4*eps)), (eps^2*w[31])/(1 - 4*eps), 
   (-6*eps^2*w[3])/(1 - 4*eps) - (24*eps^2*w[6])/(1 - 4*eps) - 
    (eps^2*w[28])/(2*(1 - 4*eps)) - (3*eps^2*w[46])/(1 - 4*eps), 
   (eps^2*w[32])/(1 - 4*eps), (-8*eps^2*w[3])/(1 - 4*eps) - 
    (24*eps^2*w[6])/(1 - 4*eps) - (eps^2*w[28])/(3*(1 - 4*eps)) - 
    (3*eps^2*w[46])/(1 - 4*eps), 0, 0, (eps^2*w[33])/(1 - 4*eps), 
   (6*eps^2*w[3])/(1 - 4*eps), (-64*eps^2*w[3])/(1 - 4*eps) + 
    (16*eps^2*w[28])/(3*(1 - 4*eps)), (eps^2*w[34])/(1 - 4*eps), 
   (2*eps^2*w[22])/(3*(1 - 4*eps)) + (eps^2*w[33])/(1 - 4*eps), 
   (-6*eps^2*w[3])/(1 - 4*eps), 0, eps*(-w[5] + w[7]), w[23] - (eps*w[35])/4, 
   (384*w[4] - w[23])/512 + (eps*(-384*w[4] + 128*w[5] + 128*w[7] + w[23]))/
     128, eps*w[36], eps*w[37]}, {0, 0, 0, (eps*(-2*w[16] + w[41]))/32, 
   (eps*w[16])/16, -1/4*(eps*w[38]), (-5*eps*w[38])/8, (eps*w[38])/4, 0, 
   -1/4*(eps*w[38]), 0, 0, -1/8*(eps*w[38]), (eps*w[38])/8, 0, 0, eps*w[39], 
   0, eps*w[40], 0, (eps*(3*w[4] - 2*w[5] - 2*w[7]))/16, 0, 0, 0, 
   (eps*w[16])/16, 0, 0, eps*w[41], (eps*(-2*w[16] + w[41]))/32, 0, 
   (eps*w[41])/8, 0, w[42] - (eps*w[43])/4, -1/16*((-1 + 4*eps)*w[44]), 
   (eps*(640*w[4] - 384*w[5] - 384*w[7] - w[23] - 128*w[24] - 384*w[41]))/
     128 + (-2*w[5] - 2*w[7] - w[41])/2, (eps*(4*w[21] + 3*w[38]))/4}, 
  {0, 0, 0, 0, 0, (eps*(7*w[4] - 4*w[5]))/8, 
   (eps*(15*w[4] - 6*w[5] - 2*w[7]))/4, (-3*eps*(w[4] - w[5] - w[7]))/4, 
   (-3*eps*(w[5] - w[7]))/2, (eps*(3*w[4] - w[5] - 5*w[7]))/4, 
   (eps*(-w[5] + w[7]))/2, (eps*(-w[5] + w[7]))/4, 
   (3*eps*(w[4] - w[5] - w[7]))/4, (eps*(-3*w[4] + 2*w[5] + 2*w[7]))/4, 0, 0, 
   -1/4*(eps*w[45]), eps*(-w[5] + w[7]), (eps*w[12])/8, 
   (-3*eps*(2*w[4] - w[5] + w[7]))/4, (eps*w[17])/4, 
   (eps*(-3*w[4] + w[5] - w[7]))/2, 0, 0, (eps*w[6])/2, 0, 
   -8*eps*(w[5] - w[7]), 0, (eps*(-w[3] - w[6]))/2, 0, -2*eps*w[3], 0, 
   eps*w[46], 0, 2*eps*w[17], eps*(-2*w[4] + w[5] + w[7])}}, 
 {w[1] -> -(ds/((-4 + s)*s)), w[2] -> ds/((s + t)*(4 + s + t)) + 
    dt/((s + t)*(4 + s + t)), w[3] -> ds, w[4] -> ds/s, 
  w[5] -> ds/(s + t) + dt/(s + t), w[6] -> dt, w[7] -> dt/t, 
  w[8] -> -(ds/(s*(4 + s))), w[9] -> (8*ds)/(s*(-4*s - 4*t + s*t)) + 
    (2*dt*(-4 + s))/(t*(-4*s - 4*t + s*t)), 
  w[10] -> (2*ds*(-4 + t))/(s*(-4*s - 4*t + s*t)) + 
    (8*dt)/(t*(-4*s - 4*t + s*t)), 
  w[11] -> (-4*dt*s)/(t*(s + t)*(-4*s - 4*t + s*t)) - 
    (4*ds*t)/(s*(s + t)*(-4*s - 4*t + s*t)), 
  w[12] -> (-2*dt*s^2)/t + 2*ds*(2*s + t), 
  w[13] -> (-2*dt*(-4 + s))/((s + t)*(s^2 - 4*t + s*t)) - 
    (2*ds*(s^2 + 4*t))/(s*(s + t)*(s^2 - 4*t + s*t)), 
  w[14] -> (-8*dt)/((s + t)*(s^2 - 4*t + s*t)) + 
    (2*ds*(s^2 + 4*t + 2*s*t + t^2))/(s*(s + t)*(s^2 - 4*t + s*t)), 
  w[15] -> (-4*dt*s)/(t*(s + t)*(s^2 - 4*t + s*t)) + 
    (4*ds*(2*s + t))/(s*(s + t)*(s^2 - 4*t + s*t)), 
  w[16] -> (-2*ds*(-4 + t))/((s + t)*(-4*s + s*t + t^2)) - 
    (2*dt*(4*s + t^2))/(t*(s + t)*(-4*s + s*t + t^2)), 
  w[17] -> (-2*ds*t^2)/s + 2*dt*(s + 2*t), w[18] -> dt/((-4 + t)*t), 
  w[19] -> ds/(s + t) + (dt*s*(4 + s))/((-4 + t)*t*(s + t)), 
  w[20] -> (dt*s*(4 + s))/(t*(s + t)*(4 + s + t)) - 
    (ds*(4 + 2*s + t))/((s + t)*(4 + s + t)), w[21] -> -(ds/(s^2*(16 + s))), 
  w[22] -> 6*ds*s, w[23] -> (-128*ds)/(16 + s), 
  w[24] -> (dt*(s + 2*t))/(t*(s + t)) + 
    (ds*(32*s^2 + 3*s^3 + 16*s*t + 6*s^2*t + 8*s*t^2 + 4*t^3))/
     (s^2*(16 + s)*(s + t)), 
  w[25] -> -2*dt - (2*ds*t*(-16*s + 3*s*t + 2*t^2))/(s^2*(16 + s)), 
  w[26] -> (2*ds*(s + 2*t))/(s^2*(16 + s)), w[27] -> 2*dt*(s - 2*t), 
  w[28] -> (-6*ds*(s + 2*t))/(s + t) + (6*dt*s*(s + 2*t))/(t*(s + t)), 
  w[29] -> (2*dt*s^2)/(t*(s + t)) - (ds*(3*s^2 + 3*s*t + 2*t^2))/(s*(s + t)), 
  w[30] -> (ds*t*(-16*s - 16*t + s*t))/(s + t) - 
    (dt*s*(-16*s + 3*s^2 - 16*t + 4*s*t))/(s + t), 
  w[31] -> ds*(-2*s^2 - 16*t + s*t) - (dt*s*(s^2 - 16*t + 4*s*t))/t, 
  w[32] -> dt*s*(16 + s) + (ds*t*(-16*s + 3*s*t + 2*t^2))/s, w[33] -> 4*dt*s, 
  w[34] -> 256*dt*s - 256*ds*t, w[35] -> 64*dt*(s + 2*t) - 
    (64*ds*t*(8*s + s^2 + 24*t + 2*s*t))/(s*(16 + s)), 
  w[36] -> 32*dt*(-2*s + s*t + t^2) - 
    (32*ds*t*(-32*s - 4*s^2 + 10*s*t + s^2*t + 12*t^2 + s*t^2))/(s*(16 + s)), 
  w[37] -> 8*dt - (8*ds*(-2*s + 12*t + s*t))/(s*(16 + s)), 
  w[38] -> (ds*t)/(s*(s + t)*(-4*s + s*t + t^2)) - 
    (dt*(s + 2*t))/(t*(s + t)*(-4*s + s*t + t^2)), 
  w[39] -> (ds*(-4 + t)*(2*s + t))/(16*(s + t)*(-4*s + s*t + t^2)) - 
    (dt*s*(-12*s - 8*t + s*t))/(16*t*(s + t)*(-4*s + s*t + t^2)), 
  w[40] -> -1/16*(dt*s*(4*s + s^2 - 8*t + s*t))/
      (t*(s + t)*(-4*s + s*t + t^2)) - (ds*(-8*s + 4*t + s*t + t^2))/
     (16*(s + t)*(-4*s + s*t + t^2)), 
  w[41] -> (-4*ds*t)/((s + t)*(-4*s + s*t + t^2)) + 
    (4*dt*s*(s + 2*t))/(t*(s + t)*(-4*s + s*t + t^2)), 
  w[42] -> (dt*(-2*s + s*t + t^2))/(t*(s + t)*(-4*s + s*t + t^2)) - 
    (ds*(-32*s - 4*s^2 + 10*s*t + s^2*t + 12*t^2 + s*t^2))/
     (s*(16 + s)*(s + t)*(-4*s + s*t + t^2)), 
  w[43] -> (-2*dt*(s + 4*t)*(3*s + 4*t))/(t*(s + t)*(-4*s + s*t + t^2)) + 
    (2*ds*t*(112*s^2 + 3*s^3 + 160*s*t - 6*s^2*t - 20*s*t^2 - 8*t^3))/
     (s^2*(16 + s)*(s + t)*(-4*s + s*t + t^2)), 
  w[44] -> dt/(t*(s + t)*(-4*s + s*t + t^2)) + (ds*(-16*s + 3*s*t + 2*t^2))/
     (s^2*(16 + s)*(s + t)*(-4*s + s*t + t^2)), 
  w[45] -> (dt*s^2)/(s + t) + (ds*t^2)/(s + t), 
  w[46] -> -8*dt - (2*ds*(s - 2*t))/s}}


==> anc/family_TT.wl <==
{{(eps^2 - 2*eps^3 + eps^4)*j[ttjet, 0, 0, 1, 0, 1, 0, 0, 0, 0], 
  ((-2*eps^2 + 13*eps^3 - 27*eps^4 + 18*eps^5)*j[ttjet, 0, 1, 0, 1, 1, 0, 0, 
     0, 0])/(-1 + 4*eps), (eps^2*s*j[ttjet, 0, 0, 1, 2, 0, 1, 0, 0, 0])/
    (-2 + ms34) - (eps^2*s*j[ttjet, 0, 0, 1, 2, 0, 2, 0, 0, -1])/
    (-2 + ms34) + ((2*eps^2*s + eps^2*ms34*s - eps^2*s^2 - eps^2*s*t)*
     j[ttjet, 0, 0, 1, 2, 0, 2, 0, 0, 0])/(-2 + ms34) + 
   (eps^2*s*j[ttjet, 0, 0, 2, 1, 0, 1, 0, 0, 0])/(-2 + ms34) - 
   (eps^2*s*j[ttjet, 0, 0, 2, 1, 0, 2, 0, 0, -1])/(-2 + ms34) + 
   ((2*eps^2*s + eps^2*ms34*s - eps^2*s^2 - eps^2*s*t)*
     j[ttjet, 0, 0, 2, 1, 0, 2, 0, 0, 0])/(-2 + ms34) - 
   (eps^2*s*j[ttjet, 0, 0, 2, 2, 0, 1, 0, 0, -1])/(-2 + ms34) + 
   ((2*eps^2*s + eps^2*ms34*s - eps^2*s^2 - eps^2*s*t)*
     j[ttjet, 0, 0, 2, 2, 0, 1, 0, 0, 0])/(-2 + ms34), 
  (eps^2 - eps^2*s)*j[ttjet, 0, 0, 1, 2, 0, 2, 0, 0, 0] + 
   (eps^2 - eps^2*s)*j[ttjet, 0, 0, 2, 1, 0, 2, 0, 0, 0] + 
   (eps^2 - eps^2*s)*j[ttjet, 0, 0, 2, 2, 0, 1, 0, 0, 0], 
  (eps^2 - eps^2*s)*j[ttjet, 0, 0, 2, 0, 1, 2, 0, 0, 0] + 
   (eps^2 - eps^2*s)*j[ttjet, 0, 0, 2, 0, 2, 1, 0, 0, 0], 
  ((2*eps - 13*eps^2 + 27*eps^3 - 18*eps^4)*j[ttjet, 0, 1, 0, 1, 0, 0, 1, 0, 
     0])/t, (eps^2 - 3*eps^3 + 2*eps^4)*j[ttjet, 0, 0, 1, 0, 0, 1, 1, 0, 0], 
  (eps^2*s - 2*eps^3*s)*j[ttjet, 0, 1, 0, 1, 2, 1, 0, 0, 0], 
  ((2*eps^2 - 13*eps^3 + 27*eps^4 - 18*eps^5)*j[ttjet, 0, 1, 0, 1, 1, 0, 0, 
      0, 0])/(2*(-1 + 4*eps)*t^2) + ((eps^2 - 5*eps^3 + 6*eps^4)*
     j[ttjet, 0, 1, 0, 1, 1, 0, 1, 0, 0])/t^2, (eps^2 - 5*eps^3 + 6*eps^4)*
   j[ttjet, 0, 1, 0, 1, 0, 1, 1, 0, 0], 
  (eps^2 - 5*eps^3 + 6*eps^4)*j[ttjet, 0, 0, 1, 1, 0, 1, 1, 0, 0] + 
   ((eps^3 + eps^3*ms34 - eps^3*s)*j[ttjet, 0, 0, 1, 2, 0, 1, 1, 0, 0])/2 + 
   (-eps^2 + 4*eps^3)*j[ttjet, 0, 0, 2, 1, 0, 1, 1, 0, 0], 
  eps^3*j[ttjet, 0, 0, 2, 1, 0, 1, 1, 0, 0], 
  eps^3*j[ttjet, 0, 0, 1, 2, 0, 1, 1, 0, 0], 
  (-eps^3 + eps^4)*j[ttjet, 0, 0, 1, 0, 1, 1, 1, 0, 0], 
  ((-eps^3 + eps^3*s)*j[ttjet, 0, 1, 1, 1, 2, 1, 0, 0, 0])/2, 
  ((-eps^3 + eps^3*s)*j[ttjet, 0, 1, 2, 1, 1, 1, 0, 0, 0])/2, 
  (eps^4*j[ttjet, 0, 1, 1, 1, 1, 0, 1, 0, 0])/2, 
  ((-2*eps^2 + 13*eps^3 - 27*eps^4 + 18*eps^5)*j[ttjet, 0, 0, 1, 1, 0, 0, 1, 
      0, 0])/(8*(-1 + 4*eps)) + ((2*eps^2 - 13*eps^3 + 27*eps^4 - 18*eps^5)*
     j[ttjet, 0, 1, 0, 1, 1, 0, 0, 0, 0])/(4*(-1 + 4*eps)) + 
   ((eps^2 - 5*eps^3 + 6*eps^4)*j[ttjet, 0, 1, 0, 1, 1, 0, 1, 0, 0])/2 + 
   ((-eps^2 + 5*eps^3 - 6*eps^4)*j[ttjet, 0, 1, 1, 1, 0, 0, 1, 0, 0])/4 - 
   eps^4*t*j[ttjet, 0, 1, 1, 1, 1, 0, 1, 0, 0] + 
   ((eps^2*t + 2*eps^3*t)*j[ttjet, 0, 2, 1, 1, 1, 0, 1, 0, 0])/2, 
  eps^4*j[ttjet, 0, 1, 1, 1, 0, 1, 1, 0, 0], 
  ((-(eps^3*t) + eps^3*s*t)*j[ttjet, 0, 1, 1, 2, 0, 1, 1, 0, 0])/4, 
  ((-(eps^3*ms34) + eps^3*t)*j[ttjet, 0, 1, 2, 1, 0, 1, 1, 0, 0])/2, 
  ((-(eps^3*ms34) + eps^3*ms34*s)*j[ttjet, 0, 1, 1, 1, 0, 2, 1, 0, 0])/4, 
  (eps^3*ms34*j[ttjet, 0, 1, 1, 1, 0, 1, 2, 0, 0])/4, 
  (eps^3 - 2*eps^4)*j[ttjet, 0, 1, 0, 1, 1, 1, 1, 0, 0], 
  (-3*(-eps^3 + 2*eps^4 - eps^3*ms34 + 2*eps^4*ms34 + eps^3*s - 2*eps^4*s)*
     j[ttjet, 0, 1, 0, 1, 1, 1, 1, 0, 0])/4 + 
   ((eps^2*ms34 - 2*eps^3*ms34)*j[ttjet, 0, 1, 0, 1, 2, 1, 1, 0, 0])/2, 
  (eps^4*j[ttjet, 0, 1, 1, 1, 1, 1, 1, 0, 0])/16, 
  (eps*(eps^2 - 3*eps^3 + 2*eps^4)*(2 + ms34 - 13*ms34^2 - 8*s - 7*ms34*s - 
      6*ms34^2*s + 12*s^2 + 11*ms34*s^2 + 3*ms34^2*s^2 - 8*s^3 - 5*ms34*s^3 + 
      2*s^4 - 9*t + 10*ms34*t + ms34^2*t + 23*s*t + 16*ms34*s*t + 
      3*ms34^2*s*t - 19*s^2*t - 10*ms34*s^2*t + 5*s^3*t + t^2 - ms34*t^2 - 
      6*s*t^2 - 3*ms34*s*t^2 + 5*s^2*t^2)*j[ttjet, 0, 0, 1, 0, 0, 1, 1, 0, 
      0])/(16*(1 - 2*eps)*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
     (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)) + 
   (eps^2 - 2*eps^3 + eps^4)*
    ((eps*(4 - 8*ms34 + 5*ms34^2 - ms34^3 - 12*s - 4*ms34*s + 3*ms34^2*s - 
        2*ms34^3*s + 8*s^2 + 24*ms34*s^2 + 3*ms34^2*s^2 - ms34^3*s^2 + 
        8*s^3 - 4*ms34*s^3 + 5*ms34^2*s^3 - 12*s^4 - 8*ms34*s^4 + 4*s^5 + 
        2*s*t - 2*ms34*s*t + 2*ms34^2*s*t - 2*s^2*t - 12*ms34*s^2*t + 
        2*ms34^2*s^2*t - 2*s^3*t - 2*ms34*s^3*t + 2*s^4*t))/
      (32*(1 - 2*eps)*(-1 + s)^2*s*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + 
        s^2)) + (eps^2*(ms34^3*(1 + 6*s + s^2) - 4*(-1 + s)^2*(1 + s)*
         (1 + s^2 + s*(-2 + t)) - ms34^2*(1 + s)*(5 + 5*s^2 + s*(6 + 4*t)) + 
        ms34*(8 + 8*s^4 + 4*s^2*(-8 + 5*t) + s*(8 + 6*t) + s^3*(8 + 6*t))))/
      (16*(1 - 2*eps)^2*(-1 + s)^2*s*(ms34^2 + (-1 + s)^2 - 2*ms34*(1 + s))))*
    j[ttjet, 0, 0, 1, 0, 1, 0, 0, 0, 0] + 
   (eps*(-eps^3 + eps^4)*(3*ms34 + ms34*s)*(ms34^2 + t - ms34*t - 2*s*t - 
      ms34*s*t + s^2*t + s*t^2)*j[ttjet, 0, 0, 1, 0, 1, 1, 1, 0, 0])/
    (4*(1 - 2*eps)*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
     (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)) + 
   (eps^5*(1 + ms34 - s)*(ms34*(3 + s - t) - (-1 + s)*(-1 + s + t))*
     j[ttjet, 0, 0, 1, 2, 0, 1, 1, 0, 0])/(16*(1 - 5*eps + 6*eps^2)*
     (ms34^2 + (-1 + s)^2 - 2*ms34*(1 + s))) + 
   (eps^2*(ms34^3*(1 + s) + 4*ms34*(1 + s)*(2 + 2*s^2 + s*(-4 + t)) - 
      4*(-1 + s)^2*(1 + s^2 + s*(-2 + t)) - 
      ms34^2*(5 + 5*s^2 + 2*s*(-1 + t)))*
     ((eps^2 - eps^2*s)*j[ttjet, 0, 0, 2, 0, 1, 2, 0, 0, 0] + 
      (eps^2 - eps^2*s)*j[ttjet, 0, 0, 2, 0, 2, 1, 0, 0, 0]))/
    (16*(1 - 2*eps)^2*(-1 + s)*s*(ms34^2 + (-1 + s)^2 - 2*ms34*(1 + s))) + 
   eps^3*((eps*(-6 + 11*ms34 + 2*ms34^2 + 9*ms34^3 + 26*s - 2*ms34*s - 
        28*ms34^2*s - 6*ms34^3*s - 44*s^2 - 36*ms34*s^2 - 14*ms34^2*s^2 - 
        3*ms34^3*s^2 + 36*s^3 + 34*ms34*s^3 + 8*ms34^2*s^3 - 14*s^4 - 
        7*ms34*s^4 + 2*s^5 - t + 15*ms34*t - 11*ms34^2*t + ms34^3*t - 
        14*s*t - 5*ms34*s*t + 3*ms34^3*s*t + 40*s^2*t + 37*ms34*s^2*t + 
        3*ms34^2*s^2*t - 34*s^3*t - 15*ms34*s^3*t + 9*s^4*t + t^2 - 
        ms34^2*t^2 - s*t^2 + 10*ms34*s*t^2 - 3*ms34^2*s*t^2 - 9*s^2*t^2 - 
        2*ms34*s^2*t^2 + 9*s^3*t^2))/(16*(1 - 2*eps)*(1 - 2*ms34 + ms34^2 - 
        2*s - 2*ms34*s + s^2)*(2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 
        3*s*t)) + (eps^2*(ms34*(3 + s - t) - (-1 + s)*(-1 + s + t)))/
      (8*(1 - 5*eps + 6*eps^2)*(ms34^2 + (-1 + s)^2 - 2*ms34*(1 + s))))*
    j[ttjet, 0, 0, 2, 1, 0, 1, 1, 0, 0] + 
   ((eps*(-2 - ms34 + 13*ms34^2 + 8*s + 7*ms34*s + 6*ms34^2*s - 12*s^2 - 
        11*ms34*s^2 - 3*ms34^2*s^2 + 8*s^3 + 5*ms34*s^3 - 2*s^4 + 9*t - 
        10*ms34*t - ms34^2*t - 23*s*t - 16*ms34*s*t - 3*ms34^2*s*t + 
        19*s^2*t + 10*ms34*s^2*t - 5*s^3*t - t^2 + ms34*t^2 + 6*s*t^2 + 
        3*ms34*s*t^2 - 5*s^2*t^2))/(8*(1 - 2*eps)*(1 - 2*ms34 + ms34^2 - 
        2*s - 2*ms34*s + s^2)*(2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 
        3*s*t)) + (eps^2*(ms34*(-3 - s + t) + (-1 + s)*(-1 + s + t)))/
      (8*(1 - 5*eps + 6*eps^2)*(ms34^2 + (-1 + s)^2 - 2*ms34*(1 + s))))*
    ((eps^2 - 5*eps^3 + 6*eps^4)*j[ttjet, 0, 0, 1, 1, 0, 1, 1, 0, 0] + 
     ((eps^3 + eps^3*ms34 - eps^3*s)*j[ttjet, 0, 0, 1, 2, 0, 1, 1, 0, 0])/2 + 
     (-eps^2 + 4*eps^3)*j[ttjet, 0, 0, 2, 1, 0, 1, 1, 0, 0]) + 
   ((4 - 10*ms34 + 6*ms34^2 - 2*ms34^3 - 16*s + 10*ms34*s + 4*ms34^2*s - 
       2*ms34^3*s + 24*s^2 + 10*ms34*s^2 + 6*ms34^2*s^2 - 16*s^3 - 
       10*ms34*s^3 + 4*s^4 - ms34*t + ms34^2*t + 4*s*t - 7*ms34*s*t + 
       2*ms34^2*s*t - 8*s^2*t - 7*ms34*s^2*t + ms34^2*s^2*t + 4*s^3*t - 
       ms34*s^3*t)/(96*(-1 + s)^3*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + 
        s^2)) + (eps*(-48 + 120*ms34 - 108*ms34^2 + 42*ms34^3 - 6*ms34^4 + 
        246*s - 213*ms34*s + 57*ms34^2*s + 108*ms34^3*s - 30*ms34^4*s - 
        426*s^2 - 278*ms34*s^2 - 133*ms34^2*s^2 + 20*ms34^3*s^2 - 
        38*ms34^4*s^2 + 78*s^3 + 705*ms34*s^3 + 410*ms34^2*s^3 + 
        40*ms34^3*s^3 - 2*ms34^4*s^3 + 750*s^4 + 20*ms34*s^4 + 
        42*ms34^2*s^4 + 114*ms34^3*s^4 + 12*ms34^4*s^4 - 1182*s^5 - 
        835*ms34*s^5 - 419*ms34^2*s^5 - 68*ms34^3*s^5 + 834*s^6 + 
        618*ms34*s^6 + 151*ms34^2*s^6 - 294*s^7 - 137*ms34*s^7 + 42*s^8 - 
        24*t + 48*ms34*t - 30*ms34^2*t + 6*ms34^3*t + 57*s*t + 108*ms34*s*t - 
        159*ms34^2*s*t + 42*ms34^3*s*t - 138*s^2*t + 56*ms34*s^2*t - 
        148*ms34^2*s^2*t + 86*ms34^3*s^2*t + 547*s^3*t - 456*ms34*s^3*t - 
        126*ms34^2*s^3*t + 30*ms34^3*s^3*t - 1108*s^4*t - 128*ms34*s^4*t - 
        182*ms34^2*s^4*t - 36*ms34^3*s^4*t + 1071*s^5*t + 572*ms34*s^5*t + 
        133*ms34^2*s^5*t - 490*s^6*t - 200*ms34*s^6*t + 85*s^7*t - 27*s*t^2 + 
        27*ms34*s*t^2 - 12*ms34^2*s*t^2 + 63*s^2*t^2 + 120*ms34*s^2*t^2 - 
        48*ms34^2*s^2*t^2 - 142*s^3*t^2 + 134*ms34*s^3*t^2 - 
        28*ms34^2*s^3*t^2 + 254*s^4*t^2 + 32*ms34*s^4*t^2 + 
        24*ms34^2*s^4*t^2 - 199*s^5*t^2 - 57*ms34*s^5*t^2 + 51*s^6*t^2))/
      (96*(1 - 2*eps)*(-1 + s)^3*s*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + 
        s^2)*(2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)) + 
     (eps^2*(-(ms34^3*(3 + s)) + (-1 + s)^2*(5 + 5*s^2 + 5*s*(-2 + t) + t) + 
        ms34^2*(10 + 6*s^2 + t + 3*s*t) - 2*ms34*(6 + 5*s^3 + t + 
          s^2*(-4 + 3*t) + s*(-7 + 4*t)) + 2*eps*(2*ms34^3*(2 + s) - 
          (-1 + s)^2*(9 + 9*s^2 + 9*s*(-2 + t) + t) - 
          ms34^2*(15 + 11*s^2 + t + s*(-2 + 5*t)) + 
          2*ms34*(10 + 9*s^3 + t + s^2*(-8 + 5*t) + s*(-11 + 6*t)))))/
      (16*(1 - 2*eps)^2*(-1 + 3*eps)*(-1 + s)^2*(ms34^2 + (-1 + s)^2 - 
        2*ms34*(1 + s))))*((eps^2 - eps^2*s)*j[ttjet, 0, 0, 1, 2, 0, 2, 0, 0, 
       0] + (eps^2 - eps^2*s)*j[ttjet, 0, 0, 2, 1, 0, 2, 0, 0, 0] + 
     (eps^2 - eps^2*s)*j[ttjet, 0, 0, 2, 2, 0, 1, 0, 0, 0]) + 
   ((eps*(8 - 20*ms34 + 18*ms34^2 - 7*ms34^3 + ms34^4 - 40*s + 32*ms34*s - 
        2*ms34^2*s - 18*ms34^3*s + 5*ms34^4*s + 72*s^2 + 44*ms34*s^2 + 
        8*ms34^2*s^2 - 8*ms34^3*s^2 + 7*ms34^4*s^2 - 40*s^3 - 96*ms34*s^3 - 
        48*ms34^2*s^3 - 14*ms34^3*s^3 + 3*ms34^4*s^3 - 40*s^4 + 4*ms34*s^4 - 
        10*ms34^2*s^4 - 17*ms34^3*s^4 + 72*s^5 + 64*ms34*s^5 + 
        34*ms34^2*s^5 - 40*s^6 - 28*ms34*s^6 + 8*s^7 + 4*t - 8*ms34*t + 
        5*ms34^2*t - ms34^3*t - 4*s*t - 24*ms34*s*t + 26*ms34^2*s*t - 
        7*ms34^3*s*t - 8*s^2*t + 28*ms34^2*s^2*t - 15*ms34^3*s^2*t - 
        8*s^3*t + 64*ms34*s^3*t + 38*ms34^2*s^3*t - 9*ms34^3*s^3*t + 
        52*s^4*t + 8*ms34*s^4*t + 31*ms34^2*s^4*t - 52*s^5*t - 
        40*ms34*s^5*t + 16*s^6*t + 4*s*t^2 - 4*ms34*s*t^2 + 2*ms34^2*s*t^2 - 
        4*s^2*t^2 - 20*ms34*s^2*t^2 + 8*ms34^2*s^2*t^2 + 4*s^3*t^2 - 
        28*ms34*s^3*t^2 + 6*ms34^2*s^3*t^2 - 12*s^4*t^2 - 12*ms34*s^4*t^2 + 
        8*s^5*t^2))/(16*(1 - 2*eps)*(-1 + s)^2*s*(1 - 2*ms34 + ms34^2 - 2*s - 
        2*ms34*s + s^2)*(2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)) + 
     (eps^2*(2*s*(-(ms34^3*(3 + s)) + (-1 + s)^2*(5 + 5*s^2 + 5*s*(-2 + t) + 
            t) + ms34^2*(10 + 6*s^2 + t + 3*s*t) - 
          2*ms34*(6 + 5*s^3 + t + s^2*(-4 + 3*t) + s*(-7 + 4*t))) + 
        eps*(ms34^3*(1 + 16*s + 7*s^2) + 4*ms34*(2 + 16*s^4 + 
            3*s^3*(-4 + 3*t) + s*(16 + 3*t) + 2*s^2*(-11 + 6*t)) - 
          4*(-1 + s)^2*(1 + 8*s^3 + 2*s*(3 + t) + s^2*(-15 + 8*t)) - 
          ms34^2*(5 + 39*s^3 + s*(53 + 6*t) + s^2*(-1 + 18*t)))))/
      (8*(1 - 2*eps)^2*(-1 + 3*eps)*(-1 + s)^2*s*(ms34^2 + (-1 + s)^2 - 
        2*ms34*(1 + s))))*((eps^2*s*j[ttjet, 0, 0, 1, 2, 0, 1, 0, 0, 0])/
      (-2 + ms34) - (eps^2*s*j[ttjet, 0, 0, 1, 2, 0, 2, 0, 0, -1])/
      (-2 + ms34) + ((2*eps^2*s + eps^2*ms34*s - eps^2*s^2 - eps^2*s*t)*
       j[ttjet, 0, 0, 1, 2, 0, 2, 0, 0, 0])/(-2 + ms34) + 
     (eps^2*s*j[ttjet, 0, 0, 2, 1, 0, 1, 0, 0, 0])/(-2 + ms34) - 
     (eps^2*s*j[ttjet, 0, 0, 2, 1, 0, 2, 0, 0, -1])/(-2 + ms34) + 
     ((2*eps^2*s + eps^2*ms34*s - eps^2*s^2 - eps^2*s*t)*
       j[ttjet, 0, 0, 2, 1, 0, 2, 0, 0, 0])/(-2 + ms34) - 
     (eps^2*s*j[ttjet, 0, 0, 2, 2, 0, 1, 0, 0, -1])/(-2 + ms34) + 
     ((2*eps^2*s + eps^2*ms34*s - eps^2*s^2 - eps^2*s*t)*
       j[ttjet, 0, 0, 2, 2, 0, 1, 0, 0, 0])/(-2 + ms34)) + 
   ((2*eps - 13*eps^2 + 27*eps^3 - 18*eps^4)*
     ((eps*(-1 + s)*t)/(16*(1 - 2*eps)*(1 - 2*ms34 + ms34^2 - 2*s - 
         2*ms34*s + s^2)) - (eps^2*(-1 + s)*t)/(8*(1 - 5*eps + 6*eps^2)*
        (ms34^2 + (-1 + s)^2 - 2*ms34*(1 + s))))*j[ttjet, 0, 1, 0, 1, 0, 0, 
      1, 0, 0])/t + (eps^2 - 5*eps^3 + 6*eps^4)*
    ((eps^2*(-((-1 + s)*(-1 + s - t)) + ms34*(3 + s - t)))/
      (8*(1 - 5*eps + 6*eps^2)*(ms34^2 + (-1 + s)^2 - 2*ms34*(1 + s))) + 
     (eps*(2 + 5*ms34 - 21*ms34^2 - 8*s - 15*ms34*s - 14*ms34^2*s + 12*s^2 + 
        15*ms34*s^2 + 3*ms34^2*s^2 - 8*s^3 - 5*ms34*s^3 + 2*s^4 - 15*t + 
        16*ms34*t + 2*ms34^2*t + 37*s*t + 32*ms34*s*t + 6*ms34^2*s*t - 
        29*s^2*t - 16*ms34*s^2*t + 7*s^3*t + t^2 - 2*ms34*t^2 - 10*s*t^2 - 
        6*ms34*s*t^2 + 9*s^2*t^2))/(16*(1 - 2*eps)*(1 - 2*ms34 + ms34^2 - 
        2*s - 2*ms34*s + s^2)*(2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 
        3*s*t)))*j[ttjet, 0, 1, 0, 1, 0, 1, 1, 0, 0] + 
   ((-2*eps^2 + 13*eps^3 - 27*eps^4 + 18*eps^5)*
     ((4 - 10*ms34 + 6*ms34^2 - 2*ms34^3 - 16*s + 10*ms34*s + 4*ms34^2*s - 
        2*ms34^3*s + 24*s^2 + 10*ms34*s^2 + 6*ms34^2*s^2 - 16*s^3 - 
        10*ms34*s^3 + 4*s^4 - ms34*t + ms34^2*t + 4*s*t - 7*ms34*s*t + 
        2*ms34^2*s*t - 8*s^2*t - 7*ms34*s^2*t + ms34^2*s^2*t + 4*s^3*t - 
        ms34*s^3*t)/(64*(-1 + s)^3*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + 
         s^2)) + (eps*(-24 + 60*ms34 - 54*ms34^2 + 21*ms34^3 - 3*ms34^4 + 
         116*s - 74*ms34*s - 46*ms34^2*s + 75*ms34^3*s - 18*ms34^4*s - 
         188*s^2 - 192*ms34*s^2 + 32*ms34^2*s^2 + 50*ms34^3*s^2 - 
         32*ms34^4*s^2 + 36*s^3 + 290*ms34*s^3 + 116*ms34^2*s^3 + 
         22*ms34^3*s^3 - 14*ms34^4*s^3 + 260*s^4 + 140*ms34*s^4 + 
         154*ms34^2*s^4 + 105*ms34^3*s^4 + 3*ms34^4*s^4 - 356*s^5 - 
         390*ms34*s^5 - 230*ms34^2*s^5 - 17*ms34^3*s^5 + 204*s^6 + 
         184*ms34*s^6 + 28*ms34^2*s^6 - 52*s^7 - 18*ms34*s^7 + 4*s^8 - 12*t + 
         24*ms34*t - 15*ms34^2*t + 3*ms34^3*t - 2*s*t + 98*ms34*s*t - 
         95*ms34^2*s*t + 24*ms34^3*s*t + 56*s^2*t + 38*ms34*s^2*t - 
         142*ms34^2*s^2*t + 62*ms34^3*s^2*t + 42*s^3*t - 268*ms34*s^3*t - 
         102*ms34^2*s^3*t + 48*ms34^3*s^3*t - 268*s^4*t - 124*ms34*s^4*t - 
         195*ms34^2*s^4*t - 9*ms34^3*s^4*t + 274*s^5*t + 266*ms34*s^5*t + 
         37*ms34^2*s^5*t - 96*s^6*t - 34*ms34*s^6*t + 6*s^7*t - 12*s*t^2 + 
         14*ms34*s*t^2 - 6*ms34^2*s*t^2 + 4*s^2*t^2 + 72*ms34*s^2*t^2 - 
         30*ms34^2*s^2*t^2 - 8*s^3*t^2 + 116*ms34*s^3*t^2 - 
         34*ms34^2*s^3*t^2 + 56*s^4*t^2 + 72*ms34*s^4*t^2 + 
         6*ms34^2*s^4*t^2 - 44*s^5*t^2 - 18*ms34*s^5*t^2 + 4*s^6*t^2))/
       (64*(1 - 2*eps)*(-1 + s)^3*s*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + 
         s^2)*(2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)) - 
      (eps^2*(-(ms34^3*(3 + s)) + 2*(-1 + s)^2*(2 + 2*s^2 + s*(-4 + t)) - 
         2*ms34*(7 + 4*s^3 + s^2*(-1 + 2*t) + 2*s*(-5 + 3*t)) + 
         ms34^2*(9 + 5*s^2 + t + s*(2 + 3*t)) + 
         2*eps*(ms34^3*(5 + s) - 2*(-1 + s)^2*(2 + 2*s^2 + s*(-4 + t)) - 
           ms34^2*(13 + 5*s^2 + 2*t + s*(6 + 4*t)) + 
           ms34*(18 + 8*s^3 + t + s^2*(2 + 5*t) + 2*s*(-14 + 9*t)))))/
       (16*(1 - 2*eps)^2*(-1 + 3*eps)*(-1 + s)^2*(ms34^2 + (-1 + s)^2 - 
         2*ms34*(1 + s))))*j[ttjet, 0, 1, 0, 1, 1, 0, 0, 0, 0])/
    (-1 + 4*eps) + ((eps^2*ms34*(-4 + t)*t^2)/(8*(1 - 5*eps + 6*eps^2)*
       (ms34^2 + (-1 + s)^2 - 2*ms34*(1 + s))) - (eps*ms34*(-4*t^2 + t^3))/
      (8*(1 - 2*eps)*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)))*
    (((2*eps^2 - 13*eps^3 + 27*eps^4 - 18*eps^5)*j[ttjet, 0, 1, 0, 1, 1, 0, 
        0, 0, 0])/(2*(-1 + 4*eps)*t^2) + 
     ((eps^2 - 5*eps^3 + 6*eps^4)*j[ttjet, 0, 1, 0, 1, 1, 0, 1, 0, 0])/t^2) + 
   (eps^3 - 2*eps^4)*((eps^2*(-2*ms34^2 - (-1 + s)^2*t + ms34*(1 + s)*t))/
      (8*(1 - 5*eps + 6*eps^2)*(ms34^2 + (-1 + s)^2 - 2*ms34*(1 + s))) + 
     (eps*(3*ms34 + ms34*s)*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + 
        s*t^2))/(4*(1 - 2*eps)*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
       (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)))*
    j[ttjet, 0, 1, 0, 1, 1, 1, 1, 0, 0] + (eps^2*s - 2*eps^3*s)*
    ((eps^2*(ms34^3*(1 + s) - 2*(-1 + s)^2*(2 + 2*s^2 + s*(-4 + t)) + 
        4*ms34*(1 + s)*(2 + 2*s^2 + s*(-4 + t)) - 
        ms34^2*(5 + 5*s^2 + 2*s*(-1 + t))))/(8*(1 - 5*eps + 6*eps^2)*(-1 + s)*
       s*(ms34^2 + (-1 + s)^2 - 2*ms34*(1 + s))) + 
     (-4 + 10*ms34 - 6*ms34^2 + 2*ms34^3 + 16*s - 10*ms34*s - 4*ms34^2*s + 
       2*ms34^3*s - 24*s^2 - 10*ms34*s^2 - 6*ms34^2*s^2 + 16*s^3 + 
       10*ms34*s^3 - 4*s^4 + ms34*t - ms34^2*t - 4*s*t + 7*ms34*s*t - 
       2*ms34^2*s*t + 8*s^2*t + 7*ms34*s^2*t - ms34^2*s^2*t - 4*s^3*t + 
       ms34*s^3*t)/(16*(-1 + s)^3*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + 
        s^2)) + (eps*(16 - 40*ms34 + 36*ms34^2 - 14*ms34^3 + 2*ms34^4 - 
        80*s + 56*ms34*s + 16*ms34^2*s - 43*ms34^3*s + 11*ms34^4*s + 
        136*s^2 + 132*ms34*s^2 - 10*ms34^2*s^2 - 20*ms34^3*s^2 + 
        17*ms34^4*s^2 - 32*s^3 - 260*ms34*s^3 - 104*ms34^2*s^3 - 
        14*ms34^3*s^3 + 5*ms34^4*s^3 - 200*s^4 - 40*ms34^2*s^4 - 
        54*ms34^3*s^4 - 3*ms34^4*s^4 + 304*s^5 + 240*ms34*s^5 + 
        136*ms34^2*s^5 + 17*ms34^3*s^5 - 200*s^6 - 156*ms34*s^6 - 
        34*ms34^2*s^6 + 64*s^7 + 28*ms34*s^7 - 8*s^8 + 8*t - 16*ms34*t + 
        10*ms34^2*t - 2*ms34^3*t - 4*s*t - 57*ms34*s*t + 57*ms34^2*s*t - 
        15*ms34^3*s*t - 20*s^2*t - 19*ms34*s^2*t + 72*ms34^2*s^2*t - 
        35*ms34^3*s^2*t - 56*s^3*t + 198*ms34*s^3*t + 62*ms34^2*s^3*t - 
        21*ms34^3*s^3*t + 224*s^4*t + 10*ms34*s^4*t + 86*ms34^2*s^4*t + 
        9*ms34^3*s^4*t - 244*s^5*t - 157*ms34*s^5*t - 31*ms34^2*s^5*t + 
        108*s^6*t + 41*ms34*s^6*t - 16*s^7*t + 7*s*t^2 - 8*ms34*s*t^2 + 
        4*ms34^2*s*t^2 - 5*s^2*t^2 - 44*ms34*s^2*t^2 + 18*ms34^2*s^2*t^2 + 
        14*s^3*t^2 - 68*ms34*s^3*t^2 + 16*ms34^2*s^3*t^2 - 50*s^4*t^2 - 
        20*ms34*s^4*t^2 - 6*ms34^2*s^4*t^2 + 43*s^5*t^2 + 12*ms34*s^5*t^2 - 
        9*s^6*t^2))/(8*(1 - 2*eps)*(-1 + s)^3*s*(1 - 2*ms34 + ms34^2 - 2*s - 
        2*ms34*s + s^2)*(2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)))*
    j[ttjet, 0, 1, 0, 1, 2, 1, 0, 0, 0] - 
   (eps^2*(-1 + s)*t*((-3*(-eps^3 + 2*eps^4 - eps^3*ms34 + 2*eps^4*ms34 + 
         eps^3*s - 2*eps^4*s)*j[ttjet, 0, 1, 0, 1, 1, 1, 1, 0, 0])/4 + 
      ((eps^2*ms34 - 2*eps^3*ms34)*j[ttjet, 0, 1, 0, 1, 2, 1, 1, 0, 0])/2))/
    (2*(1 - 5*eps + 6*eps^2)*(ms34^2 + (-1 + s)^2 - 2*ms34*(1 + s))) + 
   eps^4*(1/(4*(1 - 2*eps)) + (3*eps*(-5 + 11*ms34 + 11*s + 6*ms34*s - 
        7*s^2 - ms34*s^2 + s^3 + 2*t + 2*ms34*t - 4*s*t - 2*ms34*s*t + 
        2*s^2*t - t^2 - ms34*t^2 + s*t^2))/(8*(1 - 2*eps)*
       (1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)))*
    j[ttjet, 0, 1, 1, 1, 0, 1, 1, 0, 0] + 
   (eps^4*ms34^2*(-4*t + t^2)*j[ttjet, 0, 1, 1, 1, 0, 1, 2, 0, 0])/
    (8*(1 - 2*eps)*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)) + 
   (eps*(-(eps^3*ms34) + eps^3*ms34*s)*(-4 + 2*ms34 + 18*ms34^2 + 16*s + 
      6*ms34*s + 4*ms34^2*s - 24*s^2 - 18*ms34*s^2 - 6*ms34^2*s^2 + 16*s^3 + 
      10*ms34*s^3 - 4*s^4 + 12*t - 14*ms34*t - ms34^2*t - 32*s*t - 
      16*ms34*s*t - 3*ms34^2*s*t + 28*s^2*t + 14*ms34*s^2*t - 8*s^3*t - 
      2*t^2 + ms34*t^2 + 8*s*t^2 + 3*ms34*s*t^2 - 6*s^2*t^2)*
     j[ttjet, 0, 1, 1, 1, 0, 2, 1, 0, 0])/(8*(1 - 2*eps)*
     (1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
     (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)) + 
   (eps^5*ms34*(-4*t + t^2)*j[ttjet, 0, 1, 1, 1, 1, 0, 1, 0, 0])/
    (4*(1 - 2*eps)*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)) + 
   eps^4*(-1/8*j[ttjet, 0, 1, 1, 1, 1, 1, 1, 0, -2] + 
     ((4 - 8*ms34 + 6*ms34^2 - 8*s - 8*ms34*s + 4*s^2 - t + 3*ms34*t - 
        2*ms34^2*t + 2*s*t + 3*ms34*s*t - s^2*t)*j[ttjet, 0, 1, 1, 1, 1, 1, 
        1, 0, -1])/(8*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)) + 
     ((-6 + 12*ms34 - 10*ms34^2 + 12*s + 12*ms34*s - 6*s^2 + 6*t - 
        14*ms34*t + 12*ms34^2*t - 12*s*t - 14*ms34*s*t + 6*s^2*t - t^2 + 
        2*ms34*t^2 - 2*ms34^2*t^2 + 2*s*t^2 + 2*ms34*s*t^2 - s^2*t^2)*
       j[ttjet, 0, 1, 1, 1, 1, 1, 1, 0, 0])/
      (16*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2))) + 
   (eps*(-eps^3 + eps^3*s)*(8 - 20*ms34 + 18*ms34^2 - 7*ms34^3 + ms34^4 - 
      40*s + 32*ms34*s - 2*ms34^2*s - 18*ms34^3*s + 5*ms34^4*s + 72*s^2 + 
      44*ms34*s^2 + 8*ms34^2*s^2 - 8*ms34^3*s^2 + 7*ms34^4*s^2 - 40*s^3 - 
      96*ms34*s^3 - 48*ms34^2*s^3 - 14*ms34^3*s^3 + 3*ms34^4*s^3 - 40*s^4 + 
      4*ms34*s^4 - 10*ms34^2*s^4 - 17*ms34^3*s^4 + 72*s^5 + 64*ms34*s^5 + 
      34*ms34^2*s^5 - 40*s^6 - 28*ms34*s^6 + 8*s^7 + 4*t - 8*ms34*t + 
      5*ms34^2*t - ms34^3*t - 4*s*t - 24*ms34*s*t + 26*ms34^2*s*t - 
      7*ms34^3*s*t - 8*s^2*t + 28*ms34^2*s^2*t - 15*ms34^3*s^2*t - 8*s^3*t + 
      64*ms34*s^3*t + 38*ms34^2*s^3*t - 9*ms34^3*s^3*t + 52*s^4*t + 
      8*ms34*s^4*t + 31*ms34^2*s^4*t - 52*s^5*t - 40*ms34*s^5*t + 16*s^6*t + 
      4*s*t^2 - 4*ms34*s*t^2 + 2*ms34^2*s*t^2 - 4*s^2*t^2 - 20*ms34*s^2*t^2 + 
      8*ms34^2*s^2*t^2 + 4*s^3*t^2 - 28*ms34*s^3*t^2 + 6*ms34^2*s^3*t^2 - 
      12*s^4*t^2 - 12*ms34*s^4*t^2 + 8*s^5*t^2)*j[ttjet, 0, 1, 1, 1, 2, 1, 0, 
      0, 0])/(4*(1 - 2*eps)*(-1 + s)^2*s*(1 - 2*ms34 + ms34^2 - 2*s - 
      2*ms34*s + s^2)*(2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)) + 
   (eps*(-(eps^3*t) + eps^3*s*t)*(-2 - ms34 + 13*ms34^2 + 8*s + 7*ms34*s + 
      6*ms34^2*s - 12*s^2 - 11*ms34*s^2 - 3*ms34^2*s^2 + 8*s^3 + 5*ms34*s^3 - 
      2*s^4 + 9*t - 10*ms34*t - ms34^2*t - 23*s*t - 16*ms34*s*t - 
      3*ms34^2*s*t + 19*s^2*t + 10*ms34*s^2*t - 5*s^3*t - t^2 + ms34*t^2 + 
      6*s*t^2 + 3*ms34*s*t^2 - 5*s^2*t^2)*j[ttjet, 0, 1, 1, 2, 0, 1, 1, 0, 
      0])/(16*(1 - 2*eps)*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
     (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)) + 
   (eps*(-(eps^3*ms34) + eps^3*t)*(4*ms34 - 8*ms34^2 - 8*ms34*s - 
      8*ms34^2*s + 4*ms34*s^2 - 6*t + 6*ms34*t + ms34^2*t + 14*s*t + 
      16*ms34*s*t + 3*ms34^2*s*t - 10*s^2*t - 6*ms34*s^2*t + 2*s^3*t - 
      ms34*t^2 - 4*s*t^2 - 3*ms34*s*t^2 + 4*s^2*t^2)*
     j[ttjet, 0, 1, 2, 1, 0, 1, 1, 0, 0])/(4*(1 - 2*eps)*
     (1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
     (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)) + 
   ((-eps^3 + eps^3*s)*((-4 + 10*ms34 - 6*ms34^2 + 2*ms34^3 + 16*s - 
        10*ms34*s - 4*ms34^2*s + 2*ms34^3*s - 24*s^2 - 10*ms34*s^2 - 
        6*ms34^2*s^2 + 16*s^3 + 10*ms34*s^3 - 4*s^4 + ms34*t - ms34^2*t - 
        4*s*t + 7*ms34*s*t - 2*ms34^2*s*t + 8*s^2*t + 7*ms34*s^2*t - 
        ms34^2*s^2*t - 4*s^3*t + ms34*s^3*t)/(4*(1 - 2*eps)*(-1 + s)^3*
        (1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)) + 
      (eps*(24 - 60*ms34 + 54*ms34^2 - 21*ms34^3 + 3*ms34^4 - 96*s + 
         12*ms34*s + 96*ms34^2*s - 95*ms34^3*s + 22*ms34^4*s + 64*s^2 + 
         380*ms34*s^2 - 22*ms34^2*s^2 - 86*ms34^3*s^2 + 48*ms34^4*s^2 + 
         288*s^3 - 412*ms34*s^3 - 216*ms34^2*s^3 - 50*ms34^3*s^3 + 
         26*ms34^4*s^3 - 720*s^4 - 292*ms34*s^4 - 190*ms34^2*s^4 - 
         149*ms34^3*s^4 - 3*ms34^4*s^4 + 736*s^5 + 628*ms34*s^5 + 
         312*ms34^2*s^5 + 17*ms34^3*s^5 - 384*s^6 - 284*ms34*s^6 - 
         34*ms34^2*s^6 + 96*s^7 + 28*ms34*s^7 - 8*s^8 + 12*t - 24*ms34*t + 
         15*ms34^2*t - 3*ms34^3*t + 8*s*t - 122*ms34*s*t + 111*ms34^2*s*t - 
         30*ms34^3*s*t - 28*s^2*t - 130*ms34*s^2*t + 206*ms34^2*s^2*t - 
         88*ms34^3*s^2*t - 224*s^3*t + 428*ms34*s^3*t + 198*ms34^2*s^3*t - 
         74*ms34^3*s^3*t + 596*s^4*t + 180*ms34*s^4*t + 259*ms34^2*s^4*t + 
         3*ms34^3*s^4*t - 536*s^5*t - 370*ms34*s^5*t - 21*ms34^2*s^5*t + 
         188*s^6*t + 38*ms34*s^6*t - 16*s^7*t + 10*s*t^2 - 14*ms34*s*t^2 + 
         8*ms34^2*s*t^2 + 6*s^2*t^2 - 92*ms34*s^2*t^2 + 40*ms34^2*s^2*t^2 + 
         28*s^3*t^2 - 184*ms34*s^3*t^2 + 48*ms34^2*s^3*t^2 - 124*s^4*t^2 - 
         100*ms34*s^4*t^2 + 90*s^5*t^2 + 6*ms34*s^5*t^2 - 10*s^6*t^2))/
       (4*(1 - 2*eps)*(-1 + s)^3*s*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + 
         s^2)*(2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)))*
     j[ttjet, 0, 1, 2, 1, 1, 1, 0, 0, 0])/2 + 
   (eps*(-4*ms34 + 8*ms34^2 + 8*ms34*s + 8*ms34^2*s - 4*ms34*s^2 + 4*t - 
      5*ms34*t - ms34^2*t - 8*s*t - 14*ms34*s*t - 3*ms34^2*s*t + 4*s^2*t + 
      3*ms34*s^2*t - t^2 + ms34*t^2 + 2*s*t^2 + 3*ms34*s*t^2 - s^2*t^2)*
     (((-2*eps^2 + 13*eps^3 - 27*eps^4 + 18*eps^5)*j[ttjet, 0, 0, 1, 1, 0, 0, 
         1, 0, 0])/(8*(-1 + 4*eps)) + 
      ((2*eps^2 - 13*eps^3 + 27*eps^4 - 18*eps^5)*j[ttjet, 0, 1, 0, 1, 1, 0, 
         0, 0, 0])/(4*(-1 + 4*eps)) + ((eps^2 - 5*eps^3 + 6*eps^4)*
        j[ttjet, 0, 1, 0, 1, 1, 0, 1, 0, 0])/2 + 
      ((-eps^2 + 5*eps^3 - 6*eps^4)*j[ttjet, 0, 1, 1, 1, 0, 0, 1, 0, 0])/4 - 
      eps^4*t*j[ttjet, 0, 1, 1, 1, 1, 0, 1, 0, 0] + 
      ((eps^2*t + 2*eps^3*t)*j[ttjet, 0, 2, 1, 1, 1, 0, 1, 0, 0])/2))/
    (4*(1 - 2*eps)*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
     (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)), 
  -1/16*(eps^4*j[ttjet, 0, 1, 1, 1, 1, 1, 0, 0, 0]) + 
   (eps^4*j[ttjet, 0, 1, 1, 1, 1, 1, 1, 0, -1])/16}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, eps*w[1], eps*w[2], 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, -6*eps*w[1], -4*eps*w[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(eps*w[1]), 0, 0, 0, eps*(w[1] - 2*w[2]), 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, eps*w[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, eps*w[4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, eps*w[2], 0, 0, 0, 0, 0, 
   2*eps*(w[1] - 2*w[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, -1/2*(eps*w[5]), 0, 0, 0, -(eps*w[5]), 0, 0, 
   w[3] - 2*w[12] + (eps*(w[3] + 8*w[12]))/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, eps*w[6], 0, 0, 0, 
   eps*(2*w[4] + w[6]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, (eps*(w[1] + w[4]))/4, (eps*(-w[1] - 2*w[4]))/2, -1/4*(eps*w[4]), 
   0, 0, (eps*(-w[1] - w[4]))/2, 0, 0, 0, (eps*(w[1] + 4*w[4]))/2, 
   -1/2*(eps*w[7]), eps*w[8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (eps*(-w[9] - w[10]))/2, -2*eps*w[9], -1/2*(eps*w[9]), 0, 0, eps*w[10], 
   0, 0, 0, -(eps*w[10]), eps*(-w[1] + w[4] - 2*w[11]) + w[11], 
   -1/2*(eps*w[1]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (eps*(w[9] + w[10]))/2, -(eps*w[10]), (eps*w[9])/2, 0, 0, 
   eps*(-w[9] - w[10]), 0, 0, 0, eps*(2*w[9] + w[10]), eps*(w[1] + w[4]), 
   (eps*(w[1] + 6*w[4] - 4*w[11]))/2 + w[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {(eps*w[10])/2, 0, 0, 0, (eps*(-2*w[9] - w[10]))/2, 0, 
   eps*w[9], 0, 0, 0, 0, 0, 0, 2*eps*(w[4] - w[11]) + w[11], 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {(eps*w[1])/8, (3*eps*(w[1] - w[2]))/8, 
   (3*eps*w[1])/4, (eps*(2*w[1] - w[2]))/4, (eps*w[1])/8, 0, 0, 
   (-3*eps*(w[1] - w[2]))/2, 0, 0, 0, 0, 0, 0, 4*eps*(w[1] - w[2]), 
   -6*eps*(w[1] - w[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(eps*w[1])/8, (3*eps*(w[1] - 2*w[2]))/16, 0, (eps*(w[1] - w[2]))/4, 0, 0, 
   0, (-3*eps*(w[1] - w[2]))/2, 0, 0, 0, 0, 0, 0, 2*eps*w[1], 
   eps*(-3*w[1] + 2*w[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {(eps*w[12])/4, -1/4*(eps*w[12]), 0, 0, 0, (eps*w[12])/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/2*((-1 + 2*eps)*(w[3] - 4*w[12])), eps*w[12], 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, eps*w[13], 0, 0, 0, 0, 0, 0, 
   0, eps*w[14], eps*w[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, (eps*w[15])/4, 0, (eps*(-10*w[15] - w[19]))/24, 0, (eps*w[19])/8, 
   -1/2*(eps*w[15]), 0, -1/2*(eps*w[16]), (eps*(-4*w[15] + w[19]))/8, 
   eps*w[15], -1/2*(eps*w[17]), 0, 0, 0, 0, 0, 0, 
   w[18] + eps*(2*w[3] + 3*w[4] - 10*w[18] - 2*w[26]), 2*eps*w[15], 
   eps*w[19], eps*(8*w[15] + w[19]), eps*w[20], 0, 0, 0, 0, 0}, 
  {0, 0, 0, (eps*(w[3] - 2*w[4] - w[26]))/8, 0, 
   (3*eps*(w[3] - 2*w[4] - 2*w[6] - w[26]))/8, 0, 0, eps*w[21], 
   (3*eps*(w[3] - 2*w[4] - 2*w[6] - w[26]))/8, 0, -1/4*(eps*w[22]), 
   -1/2*(eps*w[22]), 0, 0, 0, 0, 0, 0, -2*eps*(2*w[2] - w[26]), 
   eps*(w[3] - 2*w[4] - 2*w[6] - w[26]), eps*(-w[3] + 2*w[4] + w[26]), 
   eps*w[23], 0, 0, 0, 0, 0}, {0, (eps*(-w[3] + 2*w[4]))/16, 
   (eps*(w[3] - 2*w[4]))/4, (eps*(2*w[2] + 2*w[3] - 3*w[4] - w[26]))/8, 0, 0, 
   (eps*(w[3] - 2*w[4]))/4, 0, (eps*(3*w[13] + 4*w[21]))/4, 
   (3*eps*(w[3] - 2*w[4]))/8, (eps*(-w[3] + 2*w[4]))/2, 
   (eps*(-w[7] - 4*w[8] + 3*w[22]))/12, (eps*(w[7] + 4*w[8] - 3*w[22]))/12, 
   0, 0, 0, 0, 0, -1/2*(eps*w[24]), eps*(-2*w[2] - w[3] + w[4] + w[26]), 
   eps*(2*w[4] + 4*w[6] + w[26]), eps*(-4*w[2] - 3*w[3] + 4*w[4] + 2*w[26]), 
   (eps*(-w[14] + 4*w[23]))/2, 0, 0, 0, 0, 0}, 
  {0, -1/8*(eps*w[1]), -1/4*(eps*w[1]), 0, 0, 
   (-3*eps*(w[3] - 2*w[4] - 2*w[6] - w[26]))/16, (eps*w[1])/4, 0, 0, 
   (-3*eps*(w[3] - 2*w[4] - 2*w[6] - w[26]))/16, -1/4*(eps*w[1]), 
   (eps*(2*w[7] - 4*w[8] + 3*w[22]))/12, (eps*(2*w[7] - 4*w[8] + 3*w[22]))/
    24, 0, 0, 0, 0, 0, eps*w[25], -1/2*(eps*w[26]), 
   eps*(-w[3] + 2*w[4] + 2*w[6] + w[26]), 
   (eps*(-8*w[2] - w[3] + 2*w[4] + w[26]))/2, (eps*w[23])/2, 0, 0, 0, 0, 0}, 
  {0, -1/4*(eps*w[12]), -1/2*(eps*w[12]), 0, 0, eps*w[27], 0, 0, 0, 
   (eps*(3*w[12] + 4*w[27]))/4, -1/2*(eps*w[12]), eps*w[28], (eps*w[28])/2, 
   0, 0, 0, 0, 0, eps*w[29], (eps*(-3*w[12] - 8*w[27]))/3, 
   (2*eps*(3*w[12] + 8*w[27]))/3, (-2*eps*(3*w[12] - 4*w[27]))/3, 
   (w[3] - 4*w[12])/2 + (eps*(w[3] + 2*w[4] + w[26]))/2, 0, 0, 0, 0, 0}, 
  {0, (eps*(2*w[9] - w[30]))/4, 0, 0, 0, -1/2*(eps*w[30]), 0, 
   eps*(-2*w[9] - w[10] + w[30]), -1/2*(eps*w[31]), eps*(-w[9] + w[30]), 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   w[11] + (eps*(w[3] + 6*w[4] - 8*w[11] - w[26]))/2, -2*eps*w[30], 0, 0, 0}, 
  {0, (3*eps*w[26])/16, 0, 0, 0, (-3*eps*(4*w[2] + 2*w[4] - w[26]))/8, 0, 
   (3*eps*(w[1] - w[26]))/4, (eps*w[21])/2, (3*eps*(2*w[2] + w[4] - w[26]))/
    4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (3*eps*w[22])/8, 
   (eps*(-8*w[2] + w[3] - 2*w[4] + 3*w[26]))/2, 0, 0, 0}, 
  {0, -1/32*(eps*w[33]), -1/16*(eps*w[33]), (-3*eps*w[33])/32, 0, 0, 
   -1/16*(eps*w[33]), (3*eps*w[33])/16, 0, (-3*eps*w[33])/32, (eps*w[33])/8, 
   eps*w[32], 0, eps*w[32], -1/2*(eps*w[33]), (eps*w[33])/2, 0, 
   (eps*w[33])/8, 0, (eps*w[33])/4, -1/4*(eps*w[33]), (3*eps*w[33])/4, 0, 
   eps*w[32], 0, (w[3] + 2*w[4] - w[26])/4 + 
    (eps*(w[3] + 2*w[4] - w[26] + 2*w[34]))/2, -1/4*((-1 + 2*eps)*w[35]), 
   eps*w[36]}, {(eps^2*w[37])/(1 - 2*eps), -1/2*(eps^2*w[37])/(1 - 2*eps) + 
    (eps^2*w[40])/(4*(1 - 2*eps)) + (eps^2*w[45])/(8*(1 - 2*eps)) - 
    (eps^2*w[47])/(8*(1 - 2*eps)) - (eps*w[49])/(8*(1 - 2*eps)) + 
    (eps^2*w[50])/(8*(1 - 2*eps)) + (eps^2*w[51])/(16*(1 - 2*eps)) + 
    (eps^2*w[53])/(8*(1 - 2*eps)), (2*eps^2*w[37])/(1 - 2*eps) + 
    (2*eps^2*w[38])/(1 - 2*eps) - (eps^2*w[47])/(2*(1 - 2*eps)) - 
    (eps*w[49])/(4*(1 - 2*eps)), (eps^2*w[38])/(2*(1 - 2*eps)) - 
    (eps^2*w[40])/(4*(1 - 2*eps)) + (eps^2*w[45])/(8*(1 - 2*eps)) - 
    (3*eps*w[49])/(8*(1 - 2*eps)), (eps^2*w[38])/(1 - 2*eps), 
   (eps^2*w[37])/(2*(1 - 2*eps)) + (eps^2*w[40])/(4*(1 - 2*eps)) - 
    (eps^2*w[45])/(32*(1 - 2*eps)) + (eps^2*w[47])/(8*(1 - 2*eps)) - 
    (eps^2*w[50])/(8*(1 - 2*eps)) + (eps^2*w[51])/(8*(1 - 2*eps)) + 
    (eps^2*w[53])/(4*(1 - 2*eps)), -((eps^2*w[38])/(1 - 2*eps)) - 
    (eps^2*w[40])/(2*(1 - 2*eps)) - (eps*w[49])/(4*(1 - 2*eps)), 
   (2*eps^2*w[38])/(1 - 2*eps) - (eps^2*w[45])/(2*(1 - 2*eps)) + 
    (3*eps*w[49])/(4*(1 - 2*eps)) - (eps^2*w[50])/(2*(1 - 2*eps)) - 
    (eps^2*w[51])/(4*(1 - 2*eps)) - (eps^2*w[53])/(2*(1 - 2*eps)), 
   (eps^2*w[39])/(1 - 2*eps), (eps^2*w[37])/(2*(1 - 2*eps)) + 
    (eps^2*w[38])/(1 - 2*eps) - (eps^2*w[40])/(4*(1 - 2*eps)) - 
    (eps^2*w[45])/(32*(1 - 2*eps)) - (eps^2*w[47])/(8*(1 - 2*eps)) - 
    (3*eps*w[49])/(8*(1 - 2*eps)) - (eps^2*w[50])/(8*(1 - 2*eps)) + 
    (eps^2*w[51])/(8*(1 - 2*eps)) - (eps^2*w[53])/(2*(1 - 2*eps)), 
   (eps^2*w[40])/(1 - 2*eps) + (eps*w[49])/(2*(1 - 2*eps)), 
   (eps*w[41])/(1 - 2*eps) + (eps^2*w[42])/(1 - 2*eps), 
   (eps^2*w[43])/(1 - 2*eps), (eps*w[41])/(1 - 2*eps) + 
    (eps^2*w[44])/(1 - 2*eps), (eps^2*w[45])/(1 - 2*eps) - 
    (2*eps*w[49])/(1 - 2*eps), (-3*eps^2*w[45])/(2*(1 - 2*eps)) + 
    (2*eps*w[49])/(1 - 2*eps) - (2*eps^2*w[50])/(1 - 2*eps) - 
    (eps^2*w[51])/(1 - 2*eps), (eps^2*w[46])/(1 - 2*eps), 
   (eps^2*w[47])/(1 - 2*eps) + (eps*w[49])/(2*(1 - 2*eps)), 
   (eps^2*w[48])/(1 - 2*eps), (eps*w[49])/(1 - 2*eps) + 
    (eps^2*w[50])/(1 - 2*eps), -((eps*w[49])/(1 - 2*eps)) + 
    (eps^2*w[51])/(1 - 2*eps), (12*eps^2*w[37])/(1 - 2*eps) + 
    (6*eps^2*w[40])/(1 - 2*eps) - (3*eps^2*w[45])/(4*(1 - 2*eps)) - 
    (3*eps^2*w[47])/(1 - 2*eps) + (3*eps*w[49])/(1 - 2*eps) + 
    (eps^2*w[50])/(1 - 2*eps) + (eps^2*w[51])/(1 - 2*eps), 
   (eps^2*w[52])/(1 - 2*eps), (eps*w[41])/(1 - 2*eps) + 
    (2*eps^2*w[44])/(1 - 2*eps), (eps^2*w[53])/(1 - 2*eps), 
   w[54] + eps*(2*w[54] + w[55]), (eps*(-w[3] + 2*w[4] + w[26]))/2 + 
    (-w[3] - 2*w[4] + 8*w[11] + w[26])/4, eps*w[56]}, 
  {-1/64*(eps*w[10]), (eps*(-4*w[9] - 3*w[10] + w[30] - 32*w[59]))/128, 
   (eps*(-w[10] - 16*w[59]))/32, (eps*(w[9] - 2*w[10] - 48*w[59]))/64, 0, 
   (eps*w[30])/64, (eps*(w[9] - 16*w[59]))/32, 
   (eps*(2*w[9] + 4*w[10] - w[30] + 48*w[59]))/32, (eps*w[31])/32, 
   (eps*(2*w[9] + w[30] - 48*w[59]))/64, (eps*(-w[9] + 16*w[59]))/16, 
   (eps*(-w[3] - w[4] + 4*w[11] + w[26] + 32*w[57]))/32, 0, eps*w[57], 
   (eps*(-w[10] - 16*w[59]))/4, (eps*(2*w[9] + 3*w[10] - w[30] + 32*w[59]))/
    8, eps*w[58], eps*w[59], eps*w[60], (eps*(-w[9] + 16*w[59]))/8, 
   (eps*(w[30] - 16*w[59]))/8, (eps*(-4*w[9] + w[30] + 48*w[59]))/8, 
   eps*w[58], eps*w[57], 0, w[61] + eps*(2*w[61] + w[62]), 
   ((-1 + 2*eps)*w[63])/4, w[11] + eps*(-4*w[2] - 2*w[11] + 2*w[26] - 
      w[34])}}, {w[1] -> ds/s, w[2] -> ds/(-1 + s), w[3] -> (-2*dt)/t, 
  w[4] -> -(dms34/ms34), w[5] -> dt/((-4 + t)*t^2), 
  w[6] -> dt/(ms34 - t) - (dms34*t)/(ms34*(ms34 - t)), 
  w[7] -> (dms34*(1 + ms34 - s))/ms34 + (ds*(1 - ms34 + s))/s, 
  w[8] -> (ds*(-1 + ms34 - 7*s))/(4*s) + (dms34*(-2 + ms34 + 2*s))/(2*ms34), 
  w[9] -> (-2*ds)/(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2) + 
    (dms34*(-1 + ms34 + s))/(ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + 
       s^2)), w[10] -> (-2*dms34)/(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + 
      s^2) + (ds*(-1 + ms34 + s))/(s*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + 
       s^2)), w[11] -> -((dms34*(-1 + ms34 - s))/(1 - 2*ms34 + ms34^2 - 2*s - 
       2*ms34*s + s^2)) + (ds*(1 + ms34 - s))/(1 - 2*ms34 + ms34^2 - 2*s - 
      2*ms34*s + s^2), w[12] -> dt/((-4 + t)*t), w[13] -> -(dt*t), 
  w[14] -> -4*dt, w[15] -> (2*ds)/(-1 + 4*ms34 + 2*s - s^2 + 2*t - 2*s*t - 
      t^2) + (2*dt)/(-1 + 4*ms34 + 2*s - s^2 + 2*t - 2*s*t - t^2) - 
    (dms34*(-1 + s + t))/(ms34*(-1 + 4*ms34 + 2*s - s^2 + 2*t - 2*s*t - 
       t^2)), w[16] -> 
   -((ds*(-4 + t)*t^2*(-ms34 + ms34*s - t - ms34*t + s*t + t^2))/
      ((-1 + 4*ms34 + 2*s - s^2 + 2*t - 2*s*t - t^2)*(ms34^2 + t - ms34*t - 
        2*s*t - ms34*s*t + s^2*t + s*t^2))) - 
    (dms34*(-4 + t)*t^2*(1 - 2*ms34 - 2*s + s^2 + t + s*t))/
     ((1 - 4*ms34 - 2*s + s^2 - 2*t + 2*s*t + t^2)*(ms34^2 + t - ms34*t - 
       2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (dt*t*(2*ms34 - 8*ms34^2 - 4*ms34*s + 2*ms34*s^2 - 3*t + 3*ms34*t + 
       4*ms34^2*t + 7*s*t + 6*ms34*s*t - 5*s^2*t - ms34*s^2*t + s^3*t + 
       3*t^2 - 3*ms34*t^2 - 6*s*t^2 - 3*ms34*s*t^2 + 3*s^2*t^2 + 2*s*t^3))/
     ((-1 + 4*ms34 + 2*s - s^2 + 2*t - 2*s*t - t^2)*(ms34^2 + t - ms34*t - 
       2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[17] -> (dt*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-1 + 2*ms34 + 2*s - s^2 - t - s*t))/
     ((-1 + 4*ms34 + 2*s - s^2 + 2*t - 2*s*t - t^2)*(ms34^2 + t - ms34*t - 
       2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (ds*(2 + ms34 - 2*s - t)*(2*ms34^2 + t + ms34*t - 2*s*t - ms34*s*t + 
       s^2*t + t^2 - ms34*t^2 + s*t^2))/((-1 + 4*ms34 + 2*s - s^2 + 2*t - 
       2*s*t - t^2)*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + 
       s*t^2)) + (dms34*(-3*ms34^2 + 3*ms34^3 + 6*ms34^2*s + ms34^3*s - 
       3*ms34^2*s^2 - t - ms34*t + 3*ms34^2*t - ms34^3*t + 4*s*t + 
       3*ms34*s*t - 3*ms34^2*s*t - 6*s^2*t - 3*ms34*s^2*t + 4*s^3*t + 
       ms34*s^3*t - s^4*t + t^2 - ms34*t^2 - 4*s*t^2 - 5*ms34*s*t^2 + 
       5*s^2*t^2 + 2*ms34*s^2*t^2 - 2*s^3*t^2 + s*t^3 + ms34*s*t^3 - 
       s^2*t^3))/(ms34*(-1 + 4*ms34 + 2*s - s^2 + 2*t - 2*s*t - t^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[18] -> (-2*dms34)/(-1 + 4*ms34 + 2*s - s^2 + 2*t - 2*s*t - t^2) - 
    (ds*(-1 + s + t))/(1 - 4*ms34 - 2*s + s^2 - 2*t + 2*s*t + t^2) - 
    (dt*(-1 + s + t))/(1 - 4*ms34 - 2*s + s^2 - 2*t + 2*s*t + t^2), 
  w[19] -> (-2*ds*t*(-2 + 3*ms34 + 4*s + ms34*s - 2*s^2 - 3*t - ms34*t - 
       s*t + t^2))/((1 - 4*ms34 - 2*s + s^2 - 2*t + 2*s*t + t^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (2*dms34*t*(-2 + 5*ms34 + 2*ms34^2 + 6*s - 4*ms34*s - 6*s^2 - ms34*s^2 + 
       2*s^3 + 2*t - 3*ms34*t - 6*s*t - ms34*s*t + 4*s^2*t + 2*s*t^2))/
     (ms34*(-1 + 4*ms34 + 2*s - s^2 + 2*t - 2*s*t - t^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (2*dt*(-1 + 3*ms34 + 4*ms34^2 + 3*s - 2*ms34*s - 3*s^2 - ms34*s^2 + s^3 + 
       5*t - 5*ms34*t - 10*s*t - 3*ms34*s*t + 5*s^2*t + 4*s*t^2))/
     ((-1 + 4*ms34 + 2*s - s^2 + 2*t - 2*s*t - t^2)*(ms34^2 + t - ms34*t - 
       2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[20] -> (2*ds*(-4 + t)*t*(ms34 - ms34*s + t + ms34*t - s*t - t^2))/
     ((-1 + 4*ms34 + 2*s - s^2 + 2*t - 2*s*t - t^2)*(ms34^2 + t - ms34*t - 
       2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (2*dms34*(-4 + t)*t*(1 - 2*ms34 - 2*s + s^2 + t + s*t))/
     ((1 - 4*ms34 - 2*s + s^2 - 2*t + 2*s*t + t^2)*(ms34^2 + t - ms34*t - 
       2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (2*dt*(2*ms34 - 8*ms34^2 - 4*ms34*s + 2*ms34*s^2 - 3*t + 3*ms34*t + 
       4*ms34^2*t + 7*s*t + 6*ms34*s*t - 5*s^2*t - ms34*s^2*t + s^3*t + 
       3*t^2 - 3*ms34*t^2 - 6*s*t^2 - 3*ms34*s*t^2 + 3*s^2*t^2 + 2*s*t^3))/
     ((-1 + 4*ms34 + 2*s - s^2 + 2*t - 2*s*t - t^2)*(ms34^2 + t - ms34*t - 
       2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[21] -> (3*dms34*(-1 + s)*(-4 + t)*t^2)/
     (4*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (3*ds*(ms34 - t)*(-4 + t)*t^2)/(4*(ms34^2 + t - ms34*t - 2*s*t - 
       ms34*s*t + s^2*t + s*t^2)) - 
    (3*dt*(-1 + s)*t*(-2*ms34 - t + ms34*t - s*t))/
     (4*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[22] -> -((dt*(-1 + s)*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2))/
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (ds*t*(-2 + ms34 - ms34^2 + 4*s + 3*ms34*s - 2*s^2 - t + ms34*t - 3*s*t))/
     (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2) + 
    (dms34*(-1 + s)*t*(2 - 3*ms34 + ms34^2 - 4*s - 3*ms34*s + 2*s^2 + 2*s*t))/
     (ms34*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[23] -> -((dms34*(-1 + s)*(-4 + t)*t)/(ms34^2 + t - ms34*t - 2*s*t - 
       ms34*s*t + s^2*t + s*t^2)) + (ds*(ms34 - t)*(-4 + t)*t)/
     (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2) + 
    (dt*(-1 + s)*(-2*ms34 - t + ms34*t - s*t))/(ms34^2 + t - ms34*t - 2*s*t - 
      ms34*s*t + s^2*t + s*t^2), 
  w[24] -> (-3*ds*(ms34 - t)*(2*ms34 + 3*t - s*t - t^2))/
     (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2) + 
    (3*dt*(-1 + 3*ms34 + 2*ms34^2 + 3*s - 2*ms34*s - 3*s^2 - ms34*s^2 + s^3 + 
       3*t - 3*ms34*t - 6*s*t - ms34*s*t + 3*s^2*t + 2*s*t^2))/
     (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2) - 
    (3*dms34*(ms34^2 - ms34^2*s - t + 4*ms34*t + ms34^2*t + 3*s*t - 
       4*ms34*s*t - 3*s^2*t + s^3*t + t^2 - 2*ms34*t^2 - 3*s*t^2 + 
       2*s^2*t^2 + s*t^3))/(ms34*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + 
       s^2*t + s*t^2)), 
  w[25] -> (3*dt*(-1 + s)*(-1 + 3*ms34 + 2*s + ms34*s - s^2 + t - ms34*t - 
       s*t))/(4*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (3*dms34*(-1 + s)*(2*ms34 + 3*t - s*t - t^2))/
     (4*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (3*ds*(4*ms34^2 + 2*t - ms34*t - 4*s*t - 3*ms34*s*t + 2*s^2*t - 3*t^2 - 
       ms34*t^2 + 3*s*t^2 + t^3))/(4*(ms34^2 + t - ms34*t - 2*s*t - 
       ms34*s*t + s^2*t + s*t^2)), 
  w[26] -> (ds*t*(-2 - ms34 + 2*s + t))/(ms34^2 + t - ms34*t - 2*s*t - 
      ms34*s*t + s^2*t + s*t^2) + (dms34*(2*ms34 - t - s*t))/
     (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2) + 
    (dt*(-2*ms34^2 - t + ms34*t + 2*s*t + ms34*s*t - s^2*t))/
     (t*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[27] -> (-3*dms34*(-1 + s))/(16*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + 
       s^2*t + s*t^2)) + (3*ds*(ms34 - t))/
     (16*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (3*dt*(-1 + s)*(-2*ms34 - t + ms34*t - s*t))/
     (16*(-4 + t)*t*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + 
       s*t^2)), w[28] -> 
   -1/4*(dms34*(-1 + ms34 + 2*s + ms34*s - s^2 - 2*s*t))/
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2) + 
    (ds*(ms34 + ms34^2 - ms34*s + t - ms34*t - s*t))/
     (4*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (dt*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*(-2*ms34 + t + s*t))/
     (4*(-4 + t)*t*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[29] -> (-3*dms34*(-1 + 2*ms34 + 2*s - s^2 - t - s*t))/
     (4*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (3*ds*(-ms34 + ms34*s - t - ms34*t + s*t + t^2))/
     (4*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (3*dt*(2*ms34 - 8*ms34^2 - 4*ms34*s + 2*ms34*s^2 - 3*t + 3*ms34*t + 
       4*ms34^2*t + 7*s*t + 6*ms34*s*t - 5*s^2*t - ms34*s^2*t + s^3*t + 
       3*t^2 - 3*ms34*t^2 - 6*s*t^2 - 3*ms34*s*t^2 + 3*s^2*t^2 + 2*s*t^3))/
     (4*(-4 + t)*t*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[30] -> -((dt*(-1 + s))/(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + 
       s*t^2)) + (dms34*(-1 + s)*t*(2 - 3*ms34 + ms34^2 - 4*s - 3*ms34*s + 
       2*s^2 + 2*s*t))/(ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (ds*t*(2 - ms34 + ms34^2 - 4*s - 3*ms34*s + 2*s^2 + t - ms34*t + 3*s*t))/
     ((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*(ms34^2 + t - ms34*t - 
       2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[31] -> (dms34*(-4 + t)*t^2*(-1 + ms34 + 2*s + ms34*s - s^2 - 2*s*t))/
     ((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*(ms34^2 + t - ms34*t - 
       2*s*t - ms34*s*t + s^2*t + s*t^2)) - (dt*t*(2*ms34 - t - s*t))/
     (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2) - 
    (ds*(-4 + t)*t^2*(ms34 + ms34^2 - ms34*s + t - ms34*t - s*t))/
     ((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*(ms34^2 + t - ms34*t - 
       2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[32] -> dms34/(16*(-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) + 
    (dt*(-2 - 2*ms34 + 4*s + 2*ms34*s - 2*s^2 - t + ms34*t - 3*s*t))/
     (16*(-4 + t)*t*(2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)), 
  w[33] -> dms34/(ms34*(-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) + 
    (dt*(-3 - s + t))/((-4 + t)*t*(2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 
       3*s*t)), w[34] -> 
   -((dms34*(-2 + 3*ms34 - 7*ms34^2 + 4*s + 3*ms34*s - 2*s^2 + ms34*t + 
        ms34^2*t - 2*s*t + ms34*s*t))/(ms34*(ms34^2 + t - ms34*t - 2*s*t - 
        ms34*s*t + s^2*t + s*t^2))) + 
    (dt*(-1 + 2*ms34 - 5*ms34^2 + 2*s + 2*ms34*s - s^2 - t + ms34^2*t + 
       2*s*t - s^2*t))/(t*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + 
       s*t^2)) + (ds*(-2 + ms34 - 5*ms34^2 + 4*s + 3*ms34*s - 2*s^2 + t + 
       6*ms34*t + ms34^2*t - 7*s*t - ms34*s*t + 2*s^2*t - t^2 - ms34*t^2 + 
       s*t^2))/((-1 + s)*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + 
       s*t^2)), w[35] -> (dms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + 3*ms34 + 4*s + 3*ms34*s - 2*s^2 - 2*s*t))/
     (ms34*(-4 + 8*ms34 + 8*s + 8*ms34*s - 4*s^2 + t - 2*s*t + s^2*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (ds*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t))/
     ((-1 + s)*(-4 + 8*ms34 + 8*s + 8*ms34*s - 4*s^2 + t - 2*s*t + s^2*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (dt*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-4 + 8*ms34 + 8*s + 8*ms34*s - 4*s^2 + 3*t - 3*ms34*t - 6*s*t - 
       3*ms34*s*t + 3*s^2*t + 2*s*t^2))/((-4 + t)*t*(-4 + 8*ms34 + 8*s + 
       8*ms34*s - 4*s^2 + t - 2*s*t + s^2*t)*(ms34^2 + t - ms34*t - 2*s*t - 
       ms34*s*t + s^2*t + s*t^2)), 
  w[36] -> (dt*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2))/
     (t*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (dms34*(2 - 3*ms34 + ms34^2 - 4*s - 3*ms34*s + 2*s^2 + 2*s*t))/
     (ms34*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (ds*(2 - ms34 + ms34^2 - 4*s - 3*ms34*s + 2*s^2 + t - ms34*t + 3*s*t))/
     ((-1 + s)*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[37] -> (dms34*(2 - ms34 + ms34^2 - 4*s - 3*ms34*s + 2*s^2 + t - ms34*t + 
       3*s*t)*(-4 + 8*ms34 + 8*s + 8*ms34*s - 4*s^2 + t - 2*s*t + s^2*t))/
     (8*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) + 
    (ds*(-1 + ms34 + s)*(2 - ms34 + ms34^2 - 4*s - 3*ms34*s + 2*s^2 + t - 
       ms34*t + 3*s*t)*(-4 + 8*ms34 + 8*s + 8*ms34*s - 4*s^2 + t - 2*s*t + 
       s^2*t))/(16*s*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)), 
  w[38] -> -1/8*(dt*(-1 + s))/(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2) + 
    (dms34*(-1 + s)*(4*ms34 + 4*ms34^2 - 8*ms34*s - 4*ms34^2*s + 4*ms34*s^2 + 
       8*t - 7*ms34*t + ms34^2*t - 12*s*t - 2*ms34*s*t + 3*ms34^2*s*t - 
       7*ms34*s^2*t + 4*s^3*t + t^2 - ms34*t^2 + 10*s*t^2 - 3*ms34*s*t^2 + 
       5*s^2*t^2))/(8*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) + 
    (ds*(-4*ms34^2 + 12*ms34^3 - 8*ms34^4 + 12*ms34^2*s + 24*ms34^3*s - 
       12*ms34^2*s^2 - 4*ms34^3*s^2 + 4*ms34^2*s^3 - 4*t + 16*ms34*t - 
       19*ms34^2*t + 7*ms34^3*t + 16*s*t - 4*ms34*s*t - 17*ms34^2*s*t + 
       6*ms34^3*s*t - 24*s^2*t - 36*ms34*s^2*t - 21*ms34^2*s^2*t + 
       3*ms34^3*s^2*t + 16*s^3*t + 20*ms34*s^3*t - 7*ms34^2*s^3*t - 4*s^4*t + 
       4*ms34*s^4*t + t^2 - 2*ms34*t^2 + ms34^2*t^2 - 4*s*t^2 + 
       8*ms34*s*t^2 - 6*ms34^2*s*t^2 + 6*s^2*t^2 + 22*ms34*s^2*t^2 - 
       3*ms34^2*s^2*t^2 - 4*s^3*t^2 + 4*ms34*s^3*t^2 + s^4*t^2))/
     (8*s*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)), 
  w[39] -> (dms34*(-4 + t)*t^2*(8 - 28*ms34 + 34*ms34^2 - 20*ms34^3 + 
       6*ms34^4 - 48*s + 76*ms34*s - 32*ms34^3*s + 16*ms34^4*s + 120*s^2 - 
       24*ms34*s^2 - 44*ms34^2*s^2 - 36*ms34^3*s^2 + 10*ms34^4*s^2 - 
       160*s^3 - 104*ms34*s^3 - 48*ms34^2*s^3 - 40*ms34^3*s^3 + 120*s^4 + 
       116*ms34*s^4 + 58*ms34^2*s^4 - 48*s^5 - 36*ms34*s^5 + 8*s^6 + 4*t - 
       15*ms34*t + 17*ms34^2*t - 6*ms34^3*t + 12*s*t - 53*ms34*s*t + 
       63*ms34^2*s*t - 29*ms34^3*s*t - 88*s^2*t + 58*ms34*s^2*t + 
       81*ms34^2*s^2*t - 28*ms34^3*s^2*t + 152*s^3*t + 102*ms34*s^3*t + 
       93*ms34^2*s^3*t - ms34^3*s^3*t - 108*s^4*t - 91*ms34*s^4*t + 
       2*ms34^2*s^4*t + 28*s^5*t - ms34*s^5*t + 6*s*t^2 - 22*ms34*s*t^2 + 
       12*ms34^2*s*t^2 + 16*s^2*t^2 - 50*ms34*s^2*t^2 + 20*ms34^2*s^2*t^2 - 
       52*s^3*t^2 - 58*ms34*s^3*t^2 + 32*s^4*t^2 + 2*ms34*s^4*t^2 - 
       2*s^5*t^2 - s*t^3 + ms34*s*t^3 - s^2*t^3 - 2*ms34*s^2*t^3 + 
       5*s^3*t^3 + ms34*s^3*t^3 - 3*s^4*t^3))/
     (8*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (ds*(-4 + t)*t^2*(-8*ms34 + 12*ms34^2 + 6*ms34^3 - 8*ms34^4 + 6*ms34^5 + 
       40*ms34*s - 18*ms34^3*s - 16*ms34^4*s + 10*ms34^5*s - 80*ms34*s^2 - 
       72*ms34^2*s^2 - 46*ms34^3*s^2 - 40*ms34^4*s^2 + 80*ms34*s^3 + 
       96*ms34^2*s^3 + 58*ms34^3*s^3 - 40*ms34*s^4 - 36*ms34^2*s^4 + 
       8*ms34*s^5 - 8*t + 24*ms34*t - 25*ms34^2*t + 22*ms34^3*t - 
       11*ms34^4*t + 40*s*t - 64*ms34*s*t + 12*ms34^2*s*t + 46*ms34^3*s*t - 
       20*ms34^4*s*t - 80*s^2*t + 48*ms34*s^2*t + 50*ms34^2*s^2*t + 
       58*ms34^3*s^2*t - ms34^4*s^2*t + 80*s^3*t - 36*ms34^2*s^3*t + 
       2*ms34^3*s^3*t - 40*s^4*t - 8*ms34*s^4*t - ms34^2*s^4*t + 8*s^5*t - 
       2*t^2 + 10*ms34*t^2 - 12*ms34^2*t^2 + 4*ms34^3*t^2 - 10*s*t^2 + 
       30*ms34*s*t^2 - 28*ms34^2*s*t^2 + 10*ms34^3*s*t^2 + 44*s^2*t^2 - 
       22*ms34*s^2*t^2 - 20*ms34^2*s^2*t^2 + 2*ms34^3*s^2*t^2 - 52*s^3*t^2 - 
       22*ms34*s^3*t^2 - 4*ms34^2*s^3*t^2 + 22*s^4*t^2 + 4*ms34*s^4*t^2 - 
       2*s^5*t^2 + t^3 - 2*ms34*t^3 + ms34^2*t^3 - 2*ms34*s*t^3 - 6*s^2*t^3 + 
       2*ms34*s^2*t^3 - ms34^2*s^2*t^3 + 8*s^3*t^3 + 2*ms34*s^3*t^3 - 
       3*s^4*t^3))/(8*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (dt*t*(-16*ms34 + 40*ms34^2 - 24*ms34^3 + 16*ms34^4 + 64*ms34*s - 
       24*ms34^2*s - 48*ms34^3*s + 16*ms34^4*s - 96*ms34*s^2 - 
       72*ms34^2*s^2 - 56*ms34^3*s^2 + 64*ms34*s^3 + 56*ms34^2*s^3 - 
       16*ms34*s^4 + 8*t - 24*ms34*t + 38*ms34^2*t - 24*ms34^3*t - 24*s*t - 
       32*ms34*s*t + 74*ms34^2*s*t - 36*ms34^3*s*t + 16*s^2*t + 
       112*ms34*s^2*t + 122*ms34^2*s^2*t - 4*ms34^3*s^2*t + 16*s^3*t - 
       32*ms34*s^3*t + 22*ms34^2*s^3*t - 24*s^4*t - 24*ms34*s^4*t + 8*s^5*t + 
       6*t^2 - 15*ms34*t^2 + 6*ms34^2*t^2 - 2*s*t^2 - 24*ms34*s*t^2 + 
       25*ms34^2*s*t^2 + 4*s^2*t^2 - 62*ms34*s^2*t^2 + 4*ms34^2*s^2*t^2 - 
       28*s^3*t^2 - 32*ms34*s^3*t^2 - 3*ms34^2*s^3*t^2 + 22*s^4*t^2 + 
       5*ms34*s^4*t^2 - 2*s^5*t^2 - 2*t^3 + 2*ms34*t^3 + 6*s*t^3 - 
       4*ms34*s*t^3 - 10*s^2*t^3 - 2*ms34*s^2*t^3 + 10*s^3*t^3 + 
       4*ms34*s^3*t^3 - 4*s^4*t^3 - s*t^4 + 2*s^2*t^4 - s^3*t^4))/
     (8*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[40] -> (dt*(-8*ms34 + 16*ms34^2 + 16*ms34*s + 16*ms34^2*s - 8*ms34*s^2 + 
       7*t - 15*ms34*t - 13*s*t - 18*ms34*s*t + 5*s^2*t + ms34*s^2*t + 
       s^3*t - 4*t^2 + 4*s*t^2))/(4*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + 
       s^2)*t*(-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) - 
    (dms34*(8 - 28*ms34 + 36*ms34^2 - 16*ms34^3 + 8*ms34^4 - 40*s + 
       64*ms34*s - 12*ms34^2*s - 32*ms34^3*s + 8*ms34^4*s + 80*s^2 - 
       24*ms34*s^2 - 20*ms34^2*s^2 - 16*ms34^3*s^2 - 80*s^3 - 32*ms34*s^3 - 
       4*ms34^2*s^3 + 40*s^4 + 20*ms34*s^4 - 8*s^5 + 6*t - 15*ms34*t + 
       19*ms34^2*t - 8*ms34^3*t - 6*s*t - 32*ms34*s*t + 27*ms34^2*s*t - 
       8*ms34^3*s*t - 20*s^2*t + 42*ms34*s^2*t + 17*ms34^2*s^2*t + 36*s^3*t + 
       8*ms34*s^3*t + ms34^2*s^3*t - 18*s^4*t - 3*ms34*s^4*t + 2*s^5*t - 
       2*t^2 + 5*ms34*t^2 - 3*ms34^2*t^2 + 4*s*t^2 + 5*ms34*s*t^2 + 
       2*ms34^2*s*t^2 - 9*ms34*s^2*t^2 + ms34^2*s^2*t^2 - 4*s^3*t^2 - 
       ms34*s^3*t^2 + 2*s^4*t^2))/(4*ms34*(1 - 2*ms34 + ms34^2 - 2*s - 
        2*ms34*s + s^2)^2*(-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) - 
    (ds*(4*ms34^2 - 12*ms34^3 + 8*ms34^4 - 16*s + 40*ms34*s - 36*ms34^2*s - 
       8*ms34^3*s + 64*s^2 - 24*ms34*s^2 - 36*ms34^2*s^2 + 20*ms34^3*s^2 - 
       96*s^3 - 72*ms34*s^3 - 60*ms34^2*s^3 + 64*s^4 + 56*ms34*s^4 - 16*s^5 + 
       4*t - 16*ms34*t + 19*ms34^2*t - 7*ms34^3*t - 28*s*t + 40*ms34*s*t - 
       ms34^2*s*t - 8*ms34^3*s*t + 24*s^2*t + 88*ms34*s^2*t + 
       9*ms34^2*s^2*t - ms34^3*s^2*t + 24*s^3*t + 24*ms34*s^3*t + 
       5*ms34^2*s^3*t - 28*s^4*t - 8*ms34*s^4*t + 4*s^5*t - t^2 + 
       2*ms34*t^2 - ms34^2*t^2 + 8*s*t^2 - 14*ms34*s*t^2 + 8*ms34^2*s*t^2 - 
       10*s^2*t^2 - 18*ms34*s^2*t^2 + ms34^2*s^2*t^2 - 2*ms34*s^3*t^2 + 
       3*s^4*t^2))/(4*s*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)), 
  w[41] -> (dt*(-1 + s)*(-4 - 10*ms34 + 22*ms34^2 + 4*ms34^3 + 20*s + 
       40*ms34*s + 10*ms34^2*s + 12*ms34^3*s - 40*s^2 - 60*ms34*s^2 - 
       38*ms34^2*s^2 + 40*s^3 + 40*ms34*s^3 + 6*ms34^2*s^3 - 20*s^4 - 
       10*ms34*s^4 + 4*s^5 - 4*t + 9*ms34*t - 5*ms34^2*t - 7*ms34*s*t - 
       14*ms34^2*s*t + 24*s^2*t + 19*ms34*s^2*t + 3*ms34^2*s^2*t - 32*s^3*t - 
       21*ms34*s^3*t + 12*s^4*t - t^2 + ms34*t^2 - 5*s*t^2 + 2*ms34*s*t^2 - 
       3*s^2*t^2 - 3*ms34*s^2*t^2 + 9*s^3*t^2))/
     (16*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)^2) - 
    (dms34*(-1 + s)*(16*ms34 + 16*ms34^2 - 64*ms34^3 + 32*ms34^4 - 
       80*ms34*s - 96*ms34^2*s + 16*ms34^3*s + 16*ms34^4*s + 160*ms34*s^2 + 
       192*ms34^2*s^2 + 96*ms34^3*s^2 + 16*ms34^4*s^2 - 160*ms34*s^3 - 
       160*ms34^2*s^3 - 48*ms34^3*s^3 + 80*ms34*s^4 + 48*ms34^2*s^4 - 
       16*ms34*s^5 + 16*t - 20*ms34*t + 16*ms34^2*t - 16*ms34^3*t + 
       4*ms34^4*t - 72*s*t + 88*ms34*s*t - 24*ms34^2*s*t - 72*ms34^3*s*t + 
       12*ms34^4*s*t + 120*s^2*t - 168*ms34*s^2*t - 152*ms34^2*s^2*t - 
       112*ms34^3*s^2*t - 80*s^3*t + 176*ms34*s^3*t + 184*ms34^2*s^3*t + 
       8*ms34^3*s^3*t - 100*ms34*s^4*t - 24*ms34^2*s^4*t + 24*s^5*t + 
       24*ms34*s^5*t - 8*s^6*t + 10*t^2 - 21*ms34*t^2 + 16*ms34^2*t^2 - 
       5*ms34^3*t^2 + 18*s*t^2 - 36*ms34*s*t^2 + 64*ms34^2*s*t^2 - 
       14*ms34^3*s*t^2 - 92*s^2*t^2 + 58*ms34*s^2*t^2 + 80*ms34^2*s^2*t^2 + 
       3*ms34^3*s^2*t^2 + 68*s^3*t^2 - 52*ms34*s^3*t^2 - 32*ms34^2*s^3*t^2 + 
       18*s^4*t^2 + 51*ms34*s^4*t^2 - 22*s^5*t^2 + t^3 - 2*ms34*t^3 + 
       ms34^2*t^3 + 12*s*t^3 - 10*ms34*s*t^3 + 2*ms34^2*s*t^3 + 22*s^2*t^3 - 
       6*ms34*s^2*t^3 - 3*ms34^2*s^2*t^3 - 20*s^3*t^3 + 18*ms34*s^3*t^3 - 
       15*s^4*t^3))/(16*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)^2) + 
    (ds*ms34*(4*ms34 + 20*ms34^2 - 20*ms34^3 - 4*ms34^4 + 8*ms34^5 - 
       20*ms34*s - 72*ms34^2*s - 36*ms34^3*s - 32*ms34^4*s + 40*ms34*s^2 + 
       96*ms34^2*s^2 + 68*ms34^3*s^2 + 4*ms34^4*s^2 - 40*ms34*s^3 - 
       56*ms34^2*s^3 - 12*ms34^3*s^3 + 20*ms34*s^4 + 12*ms34^2*s^4 - 
       4*ms34*s^5 + 14*t - 20*ms34*t + 4*ms34^2*t + 26*ms34^3*t - 
       14*ms34^4*t - 68*s*t + 30*ms34*s*t + 42*ms34^2*s*t + 38*ms34^3*s*t - 
       2*ms34^4*s*t + 130*s^2*t + 24*ms34*s^2*t - 38*ms34^2*s^2*t - 
       2*ms34^3*s^2*t - 120*s^3*t - 52*ms34*s^3*t - 2*ms34^2*s^3*t + 
       2*ms34^3*s^3*t + 50*s^4*t + 12*ms34*s^4*t - 6*ms34^2*s^4*t - 4*s^5*t + 
       6*ms34*s^5*t - 2*s^6*t - 2*t^2 + 17*ms34*t^2 - 17*ms34^2*t^2 + 
       4*ms34^3*t^2 + 36*s*t^2 - 20*ms34*s*t^2 - 3*ms34^2*s*t^2 + 
       4*ms34^3*s*t^2 - 92*s^2*t^2 - 34*ms34*s^2*t^2 - 7*ms34^2*s^2*t^2 + 
       80*s^3*t^2 + 28*ms34*s^3*t^2 - 5*ms34^2*s^3*t^2 - 18*s^4*t^2 + 
       9*ms34*s^4*t^2 - 4*s^5*t^2 + 3*t^3 - 5*ms34*t^3 + 2*ms34^2*t^3 + 
       2*s*t^3 - 3*ms34*s*t^3 - 2*ms34^2*s*t^3 + 16*s^2*t^3 + 
       5*ms34*s^2*t^3 - 18*s^3*t^3 + 3*ms34*s^3*t^3 - 3*s^4*t^3))/
     (4*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)^2), 
  w[42] -> -1/8*(dt*(8 - 28*ms34 + 40*ms34^2 - 32*ms34^3 + 12*ms34^4 - 48*s + 
        76*ms34*s - 16*ms34^2*s - 36*ms34^3*s + 12*ms34^4*s + 120*s^2 - 
        24*ms34*s^2 - 32*ms34^2*s^2 - 24*ms34^3*s^2 + 8*ms34^4*s^2 - 
        160*s^3 - 104*ms34*s^3 - 48*ms34^2*s^3 - 36*ms34^3*s^3 + 120*s^4 + 
        116*ms34*s^4 + 56*ms34^2*s^4 - 48*s^5 - 36*ms34*s^5 + 8*s^6 + 10*t - 
        33*ms34*t + 35*ms34^2*t - 12*ms34^3*t - 16*s*t - 23*ms34*s*t + 
        63*ms34^2*s*t - 31*ms34^3*s*t - 38*s^2*t + 70*ms34*s^2*t + 
        85*ms34^2*s^2*t - 22*ms34^3*s^2*t + 112*s^3*t + 66*ms34*s^3*t + 
        77*ms34^2*s^3*t + ms34^3*s^3*t - 98*s^4*t - 85*ms34*s^4*t - 
        4*ms34^2*s^4*t + 32*s^5*t + 5*ms34*s^5*t - 2*s^6*t + 12*s*t^2 - 
        34*ms34*s*t^2 + 18*ms34^2*s*t^2 - 54*ms34*s^2*t^2 + 
        16*ms34^2*s^2*t^2 - 40*s^3*t^2 - 46*ms34*s^3*t^2 - 2*ms34^2*s^3*t^2 + 
        32*s^4*t^2 + 6*ms34*s^4*t^2 - 4*s^5*t^2 - s*t^3 + ms34*s*t^3 - 
        s^2*t^3 - 2*ms34*s^2*t^3 + 5*s^3*t^3 + ms34*s^3*t^3 - 3*s^4*t^3))/
      ((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*(-2 + ms34 + 4*s + 
        3*ms34*s - 2*s^2 - t - 3*s*t)*(ms34^2 + t - ms34*t - 2*s*t - 
        ms34*s*t + s^2*t + s*t^2)) - 
    (dms34*(24*ms34^2 - 76*ms34^3 + 100*ms34^4 - 76*ms34^5 + 20*ms34^6 + 
       8*ms34^7 - 144*ms34^2*s + 204*ms34^3*s - 48*ms34^4*s - 92*ms34^5*s - 
       8*ms34^6*s + 8*ms34^7*s + 360*ms34^2*s^2 - 56*ms34^3*s^2 - 
       72*ms34^4*s^2 - 36*ms34^5*s^2 - 12*ms34^6*s^2 - 480*ms34^2*s^3 - 
       296*ms34^3*s^3 - 112*ms34^4*s^3 - 52*ms34^5*s^3 + 360*ms34^2*s^4 + 
       324*ms34^3*s^4 + 132*ms34^4*s^4 - 144*ms34^2*s^5 - 100*ms34^3*s^5 + 
       24*ms34^2*s^6 + 8*t - 20*ms34*t + 34*ms34^2*t - 61*ms34^3*t + 
       29*ms34^4*t + 37*ms34^5*t - 27*ms34^6*t - 64*s*t + 92*ms34*s*t - 
       56*ms34^2*s*t - 67*ms34^3*s*t + 76*ms34^4*s*t + 53*ms34^5*s*t - 
       38*ms34^6*s*t + 224*s^2*t - 132*ms34*s^2*t - 118*ms34^2*s^2*t + 
       206*ms34^3*s^2*t + 190*ms34^4*s^2*t + 87*ms34^5*s^2*t - 
       15*ms34^6*s^2*t - 448*s^3*t - 20*ms34*s^3*t + 352*ms34^2*s^3*t + 
       138*ms34^3*s^3*t + 108*ms34^4*s^3*t + 79*ms34^5*s^3*t + 560*s^4*t + 
       260*ms34*s^4*t - 298*ms34^2*s^4*t - 321*ms34^3*s^4*t - 
       147*ms34^4*s^4*t - 448*s^5*t - 300*ms34*s^5*t + 88*ms34^2*s^5*t + 
       105*ms34^3*s^5*t + 224*s^6*t + 148*ms34*s^6*t - 2*ms34^2*s^6*t - 
       64*s^7*t - 28*ms34*s^7*t + 8*s^8*t + 10*t^2 - 31*ms34*t^2 + 
       8*ms34^2*t^2 + 55*ms34^3*t^2 - 60*ms34^4*t^2 + 18*ms34^5*t^2 - 
       44*s*t^2 + 89*ms34*s*t^2 - 37*ms34^2*s*t^2 + 35*ms34^3*s*t^2 - 
       97*ms34^4*s*t^2 + 58*ms34^5*s*t^2 + 52*s^2*t^2 - 63*ms34*s^2*t^2 + 
       41*ms34^2*s^2*t^2 - 70*ms34^3*s^2*t^2 - 193*ms34^4*s^2*t^2 + 
       38*ms34^5*s^2*t^2 + 52*s^3*t^2 - 15*ms34*s^3*t^2 - 
       114*ms34^2*s^3*t^2 - 6*ms34^3*s^3*t^2 - 171*ms34^4*s^3*t^2 - 
       2*ms34^5*s^3*t^2 - 200*s^4*t^2 - 5*ms34*s^4*t^2 + 218*ms34^2*s^4*t^2 + 
       255*ms34^3*s^4*t^2 + 9*ms34^4*s^4*t^2 + 220*s^5*t^2 + 
       51*ms34*s^5*t^2 - 121*ms34^2*s^5*t^2 - 13*ms34^3*s^5*t^2 - 
       116*s^6*t^2 - 29*ms34*s^6*t^2 + 5*ms34^2*s^6*t^2 + 28*s^7*t^2 + 
       3*ms34*s^7*t^2 - 2*s^8*t^2 - 3*t^3 + 8*ms34*t^3 - 6*ms34^2*t^3 + 
       ms34^4*t^3 + 27*s*t^3 - 43*ms34*s*t^3 - 17*ms34^2*s*t^3 + 
       59*ms34^3*s*t^3 - 26*ms34^4*s*t^3 - 71*s^2*t^3 + 59*ms34*s^2*t^3 - 
       104*ms34^2*s^2*t^3 + 107*ms34^3*s^2*t^3 - 27*ms34^4*s^2*t^3 + 
       71*s^3*t^3 + 2*ms34*s^3*t^3 - 22*ms34^2*s^3*t^3 + 105*ms34^3*s^3*t^3 + 
       4*ms34^4*s^3*t^3 - 9*s^4*t^3 - 50*ms34*s^4*t^3 - 122*ms34^2*s^4*t^3 - 
       15*ms34^3*s^4*t^3 - 31*s^5*t^3 + 25*ms34*s^5*t^3 + 15*ms34^2*s^5*t^3 + 
       19*s^6*t^3 - ms34*s^6*t^3 - 3*s^7*t^3 - 3*s*t^4 + 4*ms34*s*t^4 + 
       ms34^2*s*t^4 - 2*ms34^3*s*t^4 + 11*s^2*t^4 - 8*ms34*s^2*t^4 + 
       5*ms34^2*s^2*t^4 + 4*ms34^3*s^2*t^4 - 14*s^3*t^4 - 13*ms34^2*s^3*t^4 - 
       2*ms34^3*s^3*t^4 + 6*s^4*t^4 + 8*ms34*s^4*t^4 + 7*ms34^2*s^4*t^4 + 
       s^5*t^4 - 4*ms34*s^5*t^4 - s^6*t^4))/
     (8*ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (ds*(8*ms34^4 - 32*ms34^5 + 40*ms34^6 - 16*ms34^7 + 32*ms34^2*s - 
       48*ms34^3*s + 8*ms34^4*s - 48*ms34^5*s + 56*ms34^6*s - 
       160*ms34^2*s^2 - 8*ms34^4*s^2 - 64*ms34^5*s^2 - 32*ms34^6*s^2 + 
       320*ms34^2*s^3 + 288*ms34^3*s^3 + 216*ms34^4*s^3 + 144*ms34^5*s^3 - 
       320*ms34^2*s^4 - 384*ms34^3*s^4 - 224*ms34^4*s^4 + 160*ms34^2*s^5 + 
       144*ms34^3*s^5 - 32*ms34^2*s^6 + 16*ms34^2*t - 80*ms34^3*t + 
       142*ms34^4*t - 108*ms34^5*t + 30*ms34^6*t + 16*s*t - 16*ms34*s*t - 
       44*ms34^2*s*t + 24*ms34^3*s*t + 98*ms34^4*s*t - 104*ms34^5*s*t + 
       26*ms34^6*s*t - 112*s^2*t + 76*ms34^2*s^2*t + 16*ms34^3*s^2*t - 
       26*ms34^4*s^2*t - 76*ms34^5*s^2*t + 8*ms34^6*s^2*t + 336*s^3*t + 
       240*ms34*s^3*t + 8*ms34^2*s^3*t + 32*ms34^3*s^3*t + 22*ms34^4*s^3*t - 
       32*ms34^5*s^3*t - 560*s^4*t - 640*ms34*s^4*t - 280*ms34^2*s^4*t - 
       64*ms34^3*s^4*t + 20*ms34^4*s^4*t + 560*s^5*t + 720*ms34*s^5*t + 
       356*ms34^2*s^5*t + 72*ms34^3*s^5*t - 336*s^6*t - 384*ms34*s^6*t - 
       132*ms34^2*s^6*t + 112*s^7*t + 80*ms34*s^7*t - 16*s^8*t + 8*t^2 - 
       48*ms34*t^2 + 108*ms34^2*t^2 - 116*ms34^3*t^2 + 60*ms34^4*t^2 - 
       12*ms34^5*t^2 - 12*s*t^2 + 44*ms34*s*t^2 - 15*ms34^2*s*t^2 - 
       99*ms34^3*s*t^2 + 131*ms34^4*s*t^2 - 49*ms34^5*s*t^2 - 28*s^2*t^2 + 
       80*ms34*s^2*t^2 - 89*ms34^2*s^2*t^2 - 110*ms34^3*s^2*t^2 + 
       187*ms34^4*s^2*t^2 - 20*ms34^5*s^2*t^2 + 36*s^3*t^2 - 
       132*ms34*s^3*t^2 - 30*ms34^2*s^3*t^2 - 140*ms34^3*s^3*t^2 + 
       73*ms34^4*s^3*t^2 + ms34^5*s^3*t^2 + 100*s^4*t^2 + 208*ms34*s^4*t^2 + 
       114*ms34^2*s^4*t^2 - 46*ms34^3*s^4*t^2 - 3*ms34^4*s^4*t^2 - 
       228*s^5*t^2 - 284*ms34*s^5*t^2 - 99*ms34^2*s^5*t^2 - ms34^3*s^5*t^2 + 
       172*s^6*t^2 + 144*ms34*s^6*t^2 + 11*ms34^2*s^6*t^2 - 52*s^7*t^2 - 
       12*ms34*s^7*t^2 + 4*s^8*t^2 - 2*t^3 + 8*ms34*t^3 - 12*ms34^2*t^3 + 
       8*ms34^3*t^3 - 2*ms34^4*t^3 + 14*s*t^3 - 62*ms34*s*t^3 + 
       102*ms34^2*s*t^3 - 74*ms34^3*s*t^3 + 20*ms34^4*s*t^3 + 18*s^2*t^3 - 
       66*ms34*s^2*t^3 + 118*ms34^2*s^2*t^3 - 78*ms34^3*s^2*t^3 + 
       16*ms34^4*s^2*t^3 - 102*s^3*t^3 + 52*ms34*s^3*t^3 + 
       18*ms34^2*s^3*t^3 - 54*ms34^3*s^3*t^3 - 2*ms34^4*s^3*t^3 + 
       82*s^4*t^3 + 36*ms34*s^4*t^3 + 30*ms34^2*s^4*t^3 + 6*ms34^3*s^4*t^3 + 
       18*s^5*t^3 + 42*ms34*s^5*t^3 - 34*s^6*t^3 - 10*ms34*s^6*t^3 + 
       6*s^7*t^3 - 3*s*t^4 + 9*ms34*s*t^4 - 9*ms34^2*s*t^4 + 3*ms34^3*s*t^4 - 
       s^2*t^4 + 6*ms34*s^2*t^4 - ms34^2*s^2*t^4 - 4*ms34^3*s^2*t^4 + 
       18*s^3*t^4 - 8*ms34*s^3*t^4 + 13*ms34^2*s^3*t^4 + ms34^3*s^3*t^4 - 
       18*s^4*t^4 - 6*ms34*s^4*t^4 - 3*ms34^2*s^4*t^4 + s^5*t^4 - 
       ms34*s^5*t^4 + 3*s^6*t^4))/
     (8*s*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[43] -> -1/8*(dt*(-1 + s)*(3 + s))/(2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + 
       t + 3*s*t) - (dms34*(-1 + s)*(-12*ms34^2 - 4*ms34^2*s - 4*t + 
       2*ms34*t + 3*ms34^2*t + 8*s*t + ms34^2*s*t - 4*s^2*t - 2*ms34*s^2*t + 
       t^2 - 2*s*t^2 + s^2*t^2))/(8*ms34*(1 - 2*ms34 + ms34^2 - 2*s - 
       2*ms34*s + s^2)*(-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) + 
    (ds*(4*ms34^2 - 8*ms34^3 + 24*ms34^2*s + 4*ms34^2*s^2 + 4*t - 12*ms34*t + 
       7*ms34^2*t + 4*s*t - 6*ms34*s*t + 2*ms34^2*s*t - 20*s^2*t - 
       16*ms34*s^2*t - ms34^2*s^2*t + 12*s^3*t + 2*ms34*s^3*t - t^2 + 
       ms34*t^2 - s*t^2 - 2*ms34*s*t^2 + 5*s^2*t^2 + ms34*s^2*t^2 - 
       3*s^3*t^2))/(8*s*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)), 
  w[44] -> (dt*(-1 + s)*(-2 + 2*ms34^2 + 6*s + 4*ms34*s + 2*ms34^2*s - 
       6*s^2 - 4*ms34*s^2 + 2*s^3 - t + ms34*t - 2*s*t - ms34*s*t + 3*s^2*t))/
     (8*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) + 
    (ds*ms34*(-1 + s)*(-4*ms34 - 8*ms34^2 - 4*ms34^3 + 8*ms34*s + 
       8*ms34^2*s - 4*ms34*s^2 - 6*t - 3*ms34*t + 4*ms34^2*t + ms34^3*t + 
       10*s*t - 2*ms34*s*t - 4*ms34^2*s*t - 2*s^2*t + 5*ms34*s^2*t - 
       2*s^3*t - 3*t^2 + 4*ms34*t^2 - ms34^2*t^2 - 10*s*t^2 + 4*ms34*s*t^2 - 
       3*s^2*t^2))/(4*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) - 
    (dms34*(-1 + s)*(8*ms34 - 8*ms34^3 - 24*ms34*s - 16*ms34^2*s - 
       8*ms34^3*s + 24*ms34*s^2 + 16*ms34^2*s^2 - 8*ms34*s^3 + 8*t - 
       10*ms34*t + 2*ms34^3*t - 20*s*t + 14*ms34*s*t + 8*ms34^2*s*t + 
       2*ms34^3*s*t + 12*s^2*t - 14*ms34*s^2*t - 8*ms34^2*s^2*t + 4*s^3*t + 
       10*ms34*s^3*t - 4*s^4*t + t^2 - 2*ms34*t^2 + ms34^2*t^2 + 9*s*t^2 - 
       4*ms34*s*t^2 - ms34^2*s*t^2 - 5*s^2*t^2 + 6*ms34*s^2*t^2 - 5*s^3*t^2))/
     (8*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)), 
  w[45] -> (dms34*(-1 + s)*t*(-4 + 2*ms34 + 4*s + 2*ms34*s + t - s*t))/
     (ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) - 
    (dt*(-1 + s)*(-1 + 2*ms34 + 2*s + 2*ms34*s - s^2 + t - s*t))/
     ((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*(-2 + ms34 + 4*s + 
       3*ms34*s - 2*s^2 - t - 3*s*t)) + 
    (ds*(8 - 12*ms34 - 8*ms34^2 - 24*s - 8*ms34*s - 8*ms34^2*s + 24*s^2 + 
       20*ms34*s^2 - 8*s^3 - 6*t + 7*ms34*t + 6*s*t + 8*ms34*s*t - 2*s^2*t + 
       ms34*s^2*t + 2*s^3*t + t^2 - s^2*t^2))/
     (s*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 3*s*t)), 
  w[46] -> -1/2*(dms34*(-4 + t)*t*(-4 + 4*ms34 + 8*s + 4*ms34*s - 4*s^2 - t - 
        6*s*t - s^2*t))/((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
       (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (ds*(-4 + t)*t*(4*ms34 + 4*ms34^2 - 4*ms34*s + 4*t - 3*ms34*t - 4*s*t - 
       ms34*s*t - t^2 + s*t^2))/(2*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + 
       s^2)*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (dt*(-16*ms34 + 40*ms34^2 - 24*ms34^3 + 16*ms34^4 + 64*ms34*s - 
       24*ms34^2*s - 48*ms34^3*s + 16*ms34^4*s - 96*ms34*s^2 - 
       72*ms34^2*s^2 - 56*ms34^3*s^2 + 64*ms34*s^3 + 56*ms34^2*s^3 - 
       16*ms34*s^4 + 8*t - 24*ms34*t + 42*ms34^2*t - 26*ms34^3*t - 24*s*t - 
       32*ms34*s*t + 66*ms34^2*s*t - 36*ms34^3*s*t + 16*s^2*t + 
       112*ms34*s^2*t + 126*ms34^2*s^2*t - 2*ms34^3*s^2*t + 16*s^3*t - 
       32*ms34*s^3*t + 22*ms34^2*s^3*t - 24*s^4*t - 24*ms34*s^4*t + 8*s^5*t + 
       10*t^2 - 21*ms34*t^2 + 7*ms34^2*t^2 - 18*s*t^2 - 16*ms34*s*t^2 + 
       29*ms34^2*s*t^2 + 28*s^2*t^2 - 58*ms34*s^2*t^2 + ms34^2*s^2*t^2 - 
       44*s^3*t^2 - 40*ms34*s^3*t^2 - 5*ms34^2*s^3*t^2 + 26*s^4*t^2 + 
       7*ms34*s^4*t^2 - 2*s^5*t^2 - 3*t^3 + 3*ms34*t^3 + 14*s*t^3 - 
       7*ms34*s*t^3 - 24*s^2*t^3 - 3*ms34*s^2*t^3 + 18*s^3*t^3 + 
       7*ms34*s^3*t^3 - 5*s^4*t^3 - 2*s*t^4 + 4*s^2*t^4 - 2*s^3*t^4))/
     (2*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[47] -> (ds*(-1 + s)*(4 + ms34 - t)*t)/
     (2*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) - 
    (dms34*(-1 + s)*t*(-4 + 2*ms34 + 4*s + 2*ms34*s + t - s*t))/
     (4*ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) + 
    (dt*(-8*ms34 + 16*ms34^2 + 16*ms34*s + 16*ms34^2*s - 8*ms34*s^2 + 9*t - 
       16*ms34*t - 19*s*t - 20*ms34*s*t + 11*s^2*t + 4*ms34*s^2*t - s^3*t - 
       3*t^2 + 6*s*t^2 - 3*s^2*t^2))/(4*(1 - 2*ms34 + ms34^2 - 2*s - 
       2*ms34*s + s^2)*t*(-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)), 
  w[48] -> (-3*dt*(8 - 36*ms34 + 57*ms34^2 - 36*ms34^3 + 16*ms34^4 - 48*s + 
       116*ms34*s - 40*ms34^2*s - 48*ms34^3*s + 16*ms34^4*s + 120*s^2 - 
       104*ms34*s^2 - 62*ms34^2*s^2 - 36*ms34^3*s^2 - 160*s^3 - 24*ms34*s^3 + 
       16*ms34^2*s^3 - 8*ms34^3*s^3 + 120*s^4 + 76*ms34*s^4 + 29*ms34^2*s^4 - 
       48*s^5 - 28*ms34*s^5 + 8*s^6 + 15*t - 44*ms34*t + 49*ms34^2*t - 
       22*ms34^3*t - 42*s*t - 22*ms34*s*t + 86*ms34^2*s*t - 36*ms34^3*s*t + 
       17*s^2*t + 136*ms34*s^2*t + 96*ms34^2*s^2*t - 6*ms34^3*s^2*t + 
       52*s^3*t - 28*ms34*s^3*t + 26*ms34^2*s^3*t - 63*s^4*t - 
       44*ms34*s^4*t - ms34^2*s^4*t + 22*s^5*t + 2*ms34*s^5*t - s^6*t + 
       5*t^2 - 12*ms34*t^2 + 2*ms34^2*t^2 + 8*s*t^2 - 40*ms34*s*t^2 + 
       23*ms34^2*s*t^2 - 22*s^2*t^2 - 60*ms34*s^2*t^2 + 8*ms34^2*s^2*t^2 - 
       16*ms34*s^3*t^2 - ms34^2*s^3*t^2 + 9*s^4*t^2 - 4*t^3 + 4*ms34*t^3 + 
       10*s*t^3 - 6*s^2*t^3 - 4*ms34*s^2*t^3 - 2*s^3*t^3 + 2*s^4*t^3 - 
       3*s*t^4 + 2*s^2*t^4 + s^3*t^4))/(4*(1 - 2*ms34 + ms34^2 - 2*s - 
       2*ms34*s + s^2)*(-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (3*ds*(-32*ms34^2 - 16*ms34^4 + 96*ms34^2*s + 64*ms34^3*s + 16*ms34^4*s - 
       96*ms34^2*s^2 - 64*ms34^3*s^2 + 32*ms34^2*s^3 - 16*t - 16*ms34*t - 
       36*ms34^2*t + 26*ms34^3*t + 80*s*t + 96*ms34*s*t + 44*ms34^2*s*t + 
       12*ms34^3*s*t - 160*s^2*t - 192*ms34*s^2*t - 44*ms34^2*s^2*t - 
       6*ms34^3*s^2*t + 160*s^3*t + 160*ms34*s^3*t + 36*ms34^2*s^3*t - 
       80*s^4*t - 48*ms34*s^4*t + 16*s^5*t - 28*t^2 + 30*ms34*t^2 + 
       ms34^2*t^2 + 44*s*t^2 - 64*ms34*s*t^2 - 67*ms34^2*s*t^2 - 
       8*ms34^3*s*t^2 + 40*s^2*t^2 + 108*ms34*s^2*t^2 + 35*ms34^2*s^2*t^2 - 
       104*s^3*t^2 - 80*ms34*s^3*t^2 - ms34^2*s^3*t^2 + 52*s^4*t^2 + 
       6*ms34*s^4*t^2 - 4*s^5*t^2 + 20*t^3 - 12*ms34*t^3 - ms34^2*t^3 - 
       84*s*t^3 - 2*ms34*s*t^3 + 10*ms34^2*s*t^3 + 36*s^2*t^3 - 
       24*ms34*s^2*t^3 - ms34^2*s^2*t^3 + 36*s^3*t^3 + 6*ms34*s^3*t^3 - 
       8*s^4*t^3 + t^4 + 2*ms34*t^4 + 41*s*t^4 + 4*ms34*s*t^4 - 5*s^2*t^4 + 
       2*ms34*s^2*t^4 - 5*s^3*t^4 - t^5 - 6*s*t^5 - s^2*t^5))/
     (4*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (3*dms34*(24*ms34^2 - 36*ms34^3 + 24*ms34^4 - 96*ms34^2*s + 28*ms34^3*s + 
       32*ms34^4*s + 144*ms34^2*s^2 + 52*ms34^3*s^2 + 8*ms34^4*s^2 - 
       96*ms34^2*s^3 - 44*ms34^3*s^3 + 24*ms34^2*s^4 + 8*t + 4*ms34*t + 
       2*ms34^2*t - 5*ms34^3*t - 8*ms34^4*t - 48*s*t - 36*ms34*s*t + 
       32*ms34^2*s*t - 37*ms34^3*s*t - 8*ms34^4*s*t + 120*s^2*t + 
       104*ms34*s^2*t - 60*ms34^2*s^2*t - 23*ms34^3*s^2*t - 160*s^3*t - 
       136*ms34*s^3*t + 16*ms34^2*s^3*t + ms34^3*s^3*t + 120*s^4*t + 
       84*ms34*s^4*t + 10*ms34^2*s^4*t - 48*s^5*t - 20*ms34*s^5*t + 8*s^6*t - 
       2*t^2 + 21*ms34*t^2 - 26*ms34^2*t^2 + 7*ms34^3*t^2 + 36*s*t^2 - 
       5*ms34*s*t^2 - 30*ms34^2*s*t^2 + 10*ms34^3*s*t^2 - 126*s^2*t^2 - 
       98*ms34*s^2*t^2 - 22*ms34^2*s^2*t^2 - ms34^3*s^2*t^2 + 184*s^3*t^2 + 
       130*ms34*s^3*t^2 + 14*ms34^2*s^3*t^2 - 126*s^4*t^2 - 51*ms34*s^4*t^2 + 
       36*s^5*t^2 + 3*ms34*s^5*t^2 - 2*s^6*t^2 - 8*t^3 + 8*ms34*t^3 + 
       4*ms34^2*t^3 + 10*s*t^3 + 39*ms34*s*t^3 + 4*ms34^2*s*t^3 + 
       40*s^2*t^3 + 47*ms34*s^2*t^3 + 8*ms34^2*s^2*t^3 - 84*s^3*t^3 - 
       35*ms34*s^3*t^3 + 48*s^4*t^3 + 5*ms34*s^4*t^3 - 6*s^5*t^3 + 2*t^4 - 
       3*ms34*t^4 - 12*s*t^4 - 8*ms34*s*t^4 - 4*s^2*t^4 - 7*ms34*s^2*t^4 + 
       20*s^3*t^4 + 2*ms34*s^3*t^4 - 6*s^4*t^4 + 2*s*t^5 - 2*s^3*t^5))/
     (4*ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[49] -> (dt*(-1 + s)*(-14 + 23*ms34 + 4*ms34^2 + 40*s + 15*ms34*s + 
       12*ms34^2*s - 36*s^2 - 35*ms34*s^2 + 8*s^3 - 3*ms34*s^3 + 2*s^4 + 
       7*t - 5*ms34*t - 17*s*t - 14*ms34*s*t + 13*s^2*t + 3*ms34*s^2*t - 
       3*s^3*t + t^2 + 2*s*t^2 - 3*s^2*t^2))/
     (4*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)^2) + 
    (ds*(14*ms34^2 + 8*ms34^3 - 12*ms34^2*s - 2*ms34^2*s^2 + 4*t - 5*ms34*t - 
       14*ms34^2*t - 12*s*t + ms34*s*t - 2*ms34^2*s*t + 12*s^2*t + 
       5*ms34*s^2*t - 4*s^3*t - ms34*s^3*t - 9*t^2 + 4*ms34*t^2 + 11*s*t^2 + 
       4*ms34*s*t^2 - 3*s^2*t^2 + s^3*t^2 + 2*t^3 - 2*s*t^3))/
     ((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)^2) + 
    (dms34*(-1 + s)*(-24*ms34^2 + 16*ms34^2*s + 8*ms34^2*s^2 + 8*t - 
       8*ms34*t - 4*ms34^2*t - 24*s*t - 28*ms34*s*t - 12*ms34^2*s*t + 
       24*s^2*t + 32*ms34*s^2*t - 8*s^3*t + 4*ms34*s^3*t + 2*t^2 + 
       5*ms34*t^2 + 14*s*t^2 + 14*ms34*s*t^2 - 18*s^2*t^2 - 3*ms34*s^2*t^2 + 
       2*s^3*t^2 - t^3 - 2*s*t^3 + 3*s^2*t^3))/
     (4*ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)^2), 
  w[50] -> (-2*ds*(4 + 2*ms34^2 - 8*s - 8*ms34*s + 4*s^2 + 7*t + 2*s*t - 
       s^2*t - 2*t^2))/((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) - 
    (dms34*(-1 + s)*(-8 + 4*ms34 + 16*s + 12*ms34*s - 8*s^2 - 10*t + 
       3*ms34*t - 8*s*t + ms34*s*t + 2*s^2*t + 3*t^2 + s*t^2))/
     (2*ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) + 
    (dt*(-2*ms34 + 4*ms34^2 + 4*ms34*s + 4*ms34^2*s - 2*ms34*s^2 + 2*t - 
       5*ms34*t - 4*s*t - 4*ms34*s*t + 2*s^2*t + ms34*s^2*t - 2*t^2 + 
       2*s*t^2))/((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*t*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)), 
  w[51] -> (dms34*(-1 + s)*t*(-16 + 32*ms34 - 24*ms34^2 + 6*ms34^3 + 64*s - 
       16*ms34*s - 36*ms34^2*s + 6*ms34^3*s - 96*s^2 - 64*ms34*s^2 - 
       36*ms34^2*s^2 + 64*s^3 + 48*ms34*s^3 - 16*s^4 - 16*t + 22*ms34*t - 
       4*s*t + 54*ms34*s*t - 3*ms34^2*s*t + 60*s^2*t + 58*ms34*s^2*t + 
       3*ms34^2*s^2*t - 44*s^3*t - 6*ms34*s^3*t + 4*s^4*t + 5*t^2 - 
       6*ms34*t^2 - 23*s*t^2 - 8*ms34*s*t^2 - 21*s^2*t^2 - 6*ms34*s^2*t^2 + 
       7*s^3*t^2 + 5*s*t^3 + 3*s^2*t^3))/(2*ms34*(1 - 2*ms34 + ms34^2 - 2*s - 
       2*ms34*s + s^2)*(-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (ds*t*(-16 + 16*ms34 - 28*ms34^2 - 6*ms34^3 + 64*s + 16*ms34*s + 
       6*ms34^3*s - 96*s^2 - 80*ms34*s^2 - 36*ms34^2*s^2 + 64*s^3 + 
       48*ms34*s^3 - 16*s^4 - 36*t + 22*ms34*t + 13*ms34^2*t + 40*s*t + 
       62*ms34*s*t + 32*s^2*t + 50*ms34*s^2*t + 3*ms34^2*s^2*t - 40*s^3*t - 
       6*ms34*s^3*t + 4*s^4*t + 6*t^2 - 8*ms34*t^2 - 62*s*t^2 - 
       18*ms34*s*t^2 - 14*s^2*t^2 - 6*ms34*s^2*t^2 + 6*s^3*t^2 + t^3 + 
       12*s*t^3 + 3*s^2*t^3))/(2*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (dt*(-8*ms34^3 + 16*ms34^4 + 16*ms34^3*s + 16*ms34^4*s - 8*ms34^3*s^2 + 
       8*t - 28*ms34*t + 43*ms34^2*t - 36*ms34^3*t - 40*s*t + 64*ms34*s*t - 
       25*ms34^2*s*t - 52*ms34^3*s*t + 80*s^2*t - 24*ms34*s^2*t - 
       15*ms34^2*s^2*t - 8*ms34^3*s^2*t - 80*s^3*t - 32*ms34*s^3*t - 
       3*ms34^2*s^3*t + 40*s^4*t + 20*ms34*s^4*t - 8*s^5*t + 9*t^2 - 
       30*ms34*t^2 + 12*ms34^2*t^2 - 17*s*t^2 - 10*ms34*s*t^2 + 
       57*ms34^2*s*t^2 - 6*s^2*t^2 + 42*ms34*s^2*t^2 + 26*ms34^2*s^2*t^2 + 
       30*s^3*t^2 + 2*ms34*s^3*t^2 + ms34^2*s^3*t^2 - 19*s^4*t^2 - 
       4*ms34*s^4*t^2 + 3*s^5*t^2 - 8*t^3 + 8*ms34*t^3 + 27*s*t^3 - 
       14*ms34*s*t^3 - 25*s^2*t^3 - 24*ms34*s^2*t^3 + s^3*t^3 - 
       2*ms34*s^3*t^3 + 5*s^4*t^3 - 7*s*t^4 + 6*s^2*t^4 + s^3*t^4))/
     (2*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*t*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[52] -> (ds*(-4 + t)*t*(-8*ms34 - 2*ms34^2 + 24*ms34*s + 20*ms34^2*s + 
       8*ms34^3*s - 24*ms34*s^2 - 18*ms34^2*s^2 + 8*ms34*s^3 - 6*t + 
       ms34^2*t + 16*s*t - 4*ms34*s*t - 10*ms34^2*s*t - 12*s^2*t + 
       8*ms34*s^2*t + ms34^2*s^2*t - 4*ms34*s^3*t + 2*s^4*t + 2*t^2 - 
       2*ms34*t^2 - 16*s*t^2 - 4*ms34*s*t^2 + 10*s^2*t^2 - 2*ms34*s^2*t^2 + 
       4*s^3*t^2 + t^3 + 6*s*t^3 + s^2*t^3))/
     (2*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (dms34*(-4 + t)*t*(8*ms34 - 14*ms34^2 + 8*ms34^3 - 32*ms34*s + 
       10*ms34^2*s + 16*ms34^3*s + 48*ms34*s^2 + 22*ms34^2*s^2 + 
       8*ms34^3*s^2 - 32*ms34*s^3 - 18*ms34^2*s^3 + 8*ms34*s^4 - 2*t + 
       12*ms34*t - 10*ms34^2*t + 10*s*t - 31*ms34^2*s*t - 20*s^2*t - 
       40*ms34*s^2*t - 24*ms34^2*s^2*t + 20*s^3*t + 32*ms34*s^3*t + 
       ms34^2*s^3*t - 10*s^4*t - 4*ms34*s^4*t + 2*s^5*t - t^2 + 2*ms34*t^2 - 
       2*s*t^2 + 16*ms34*s*t^2 + 12*s^2*t^2 + 18*ms34*s^2*t^2 - 14*s^3*t^2 - 
       4*ms34*s^3*t^2 + 5*s^4*t^2 - s*t^3 - 2*s^2*t^3 + 3*s^3*t^3))/
     (2*ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (dt*(-16*ms34 + 44*ms34^2 - 32*ms34^3 + 16*ms34^4 + 64*ms34*s - 
       36*ms34^2*s - 48*ms34^3*s + 16*ms34^4*s - 96*ms34*s^2 - 
       60*ms34^2*s^2 - 48*ms34^3*s^2 + 64*ms34*s^3 + 52*ms34^2*s^3 - 
       16*ms34*s^4 + 12*t - 36*ms34*t + 47*ms34^2*t - 22*ms34^3*t - 44*s*t - 
       8*ms34*s*t + 83*ms34^2*s*t - 36*ms34^3*s*t + 56*s^2*t + 
       112*ms34*s^2*t + 109*ms34^2*s^2*t - 6*ms34^3*s^2*t - 24*s^3*t - 
       56*ms34*s^3*t + 17*ms34^2*s^3*t - 4*s^4*t - 12*ms34*s^4*t + 4*s^5*t + 
       7*t^2 - 14*ms34*t^2 + 2*ms34^2*t^2 + s*t^2 - 38*ms34*s*t^2 + 
       23*ms34^2*s*t^2 - 14*s^2*t^2 - 58*ms34*s^2*t^2 + 8*ms34^2*s^2*t^2 - 
       2*s^3*t^2 - 18*ms34*s^3*t^2 - ms34^2*s^3*t^2 + 7*s^4*t^2 + s^5*t^2 - 
       4*t^3 + 4*ms34*t^3 + 11*s*t^3 - 9*s^2*t^3 - 4*ms34*s^2*t^3 + s^3*t^3 + 
       s^4*t^3 - 3*s*t^4 + 2*s^2*t^4 + s^3*t^4))/
     (2*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[53] -> -1/2*(dt*(-1 + s)*(-2 + 4*ms34 + 4*s + 4*ms34*s - 2*s^2 - t - 
        3*s*t))/((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
       (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) - 
    (ds*ms34*t*(6 - 4*ms34 + 2*ms34^2 - 10*s - 8*ms34*s + 2*ms34^2*s + 
       2*s^2 - 4*ms34*s^2 + 2*s^3 + 3*t - 2*ms34*t + 10*s*t - 2*ms34*s*t + 
       3*s^2*t))/((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) + 
    (dms34*(-1 + s)*t*(8 - 12*ms34 + 4*ms34^2 - 12*s - 12*ms34*s + 
       4*ms34^2*s - 8*ms34*s^2 + 4*s^3 + t - ms34*t + 10*s*t - 3*ms34*s*t + 
       5*s^2*t))/(2*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)^2*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)), 
  w[54] -> (ds*(-1 + s)*(-4 + t)*t^2*(-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - 
       t - 3*s*t))/(4*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (dms34*(-1 + s)^2*(-4 + t)*t^2*(-2 + 3*ms34 + 4*s + 3*ms34*s - 2*s^2 - 
       2*s*t))/(4*ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (dt*(-1 + s)^2*t*(4 - 8*ms34 - 8*s - 8*ms34*s + 4*s^2 - 3*t + 3*ms34*t + 
       6*s*t + 3*ms34*s*t - 3*s^2*t - 2*s*t^2))/
     (4*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[55] -> -((dms34*(-4 + t)*(4*ms34^2 - 4*ms34^3 - 8*ms34^2*s - 4*ms34^3*s + 
        4*ms34^2*s^2 + 2*t - 3*ms34*t - 3*ms34^2*t + 4*ms34^3*t - 8*s*t + 
        3*ms34*s*t + 14*ms34^2*s*t + 4*ms34^3*s*t + 12*s^2*t + 3*ms34*s^2*t - 
        3*ms34^2*s^2*t - 8*s^3*t - 3*ms34*s^3*t + 2*s^4*t - ms34^2*t^2 + 
        2*s*t^2 - 6*ms34^2*s*t^2 - 4*s^2*t^2 - ms34^2*s^2*t^2 + 2*s^3*t^2))/
      (ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
       (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2))) + 
    (ds*(-4 + t)*(-4*ms34^2 - 4*ms34^3 + 4*ms34^2*s - 2*t - 3*ms34*t + 
       7*ms34^2*t + 4*ms34^3*t + 6*s*t + 6*ms34*s*t - 3*ms34^2*s*t - 
       6*s^2*t - 3*ms34*s^2*t + 2*s^3*t - t^2 + 5*ms34*t^2 - 3*ms34^2*t^2 - 
       2*s*t^2 - 5*ms34*s*t^2 - ms34^2*s*t^2 + 3*s^2*t^2 - ms34*t^3 + 
       ms34*s*t^3))/((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (dt*(4 - 12*ms34 + 12*ms34^2 - 4*ms34^3 - 16*s + 12*ms34*s + 8*ms34^2*s - 
       4*ms34^3*s + 24*s^2 + 12*ms34*s^2 + 12*ms34^2*s^2 - 16*s^3 - 
       12*ms34*s^3 + 4*s^4 - 7*t + 18*ms34*t - 11*ms34^2*t + 4*ms34^3*t + 
       36*s*t - 34*ms34*s*t - 2*ms34^2*s*t + 4*ms34^3*s*t - 58*s^2*t - 
       34*ms34*s^2*t - 11*ms34^2*s^2*t + 36*s^3*t + 18*ms34*s^3*t - 7*s^4*t + 
       2*t^2 - ms34*t^2 - ms34^2*t^2 - 16*s*t^2 + 17*ms34*s*t^2 - 
       6*ms34^2*s*t^2 + 28*s^2*t^2 + 17*ms34*s^2*t^2 - ms34^2*s^2*t^2 - 
       16*s^3*t^2 - ms34*s^3*t^2 + 2*s^4*t^2 + 2*s*t^3 - 4*s^2*t^3 + 
       2*s^3*t^3))/((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[56] -> (dt*(-4 + 4*ms34 + 8*s + 4*ms34*s - 4*s^2 - t - 6*s*t - s^2*t))/
     (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2) + 
    (ds*(-4 + t)*(4*ms34^2 + 4*ms34^3 - 4*ms34^2*s + 2*t + 3*ms34*t - 
       3*ms34^2*t - 6*s*t - 6*ms34*s*t - ms34^2*s*t + 6*s^2*t + 
       3*ms34*s^2*t - 2*s^3*t + t^2 - ms34*t^2 + 2*s*t^2 + ms34*s*t^2 - 
       3*s^2*t^2))/((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) - 
    (dms34*(-4 + t)*(-4*ms34^2 + 4*ms34^3 + 8*ms34^2*s + 4*ms34^3*s - 
       4*ms34^2*s^2 - 2*t + 3*ms34*t - ms34^2*t + 8*s*t - 3*ms34*s*t - 
       6*ms34^2*s*t - 12*s^2*t - 3*ms34*s^2*t - ms34^2*s^2*t + 8*s^3*t + 
       3*ms34*s^3*t - 2*s^4*t - 2*s*t^2 + 4*s^2*t^2 - 2*s^3*t^2))/
     (ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[57] -> -1/8*(ds*ms34^2*(1 + ms34 - s - t))/
      ((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*(-2 + ms34 + 4*s + 
        3*ms34*s - 2*s^2 - t - 3*s*t)) + 
    (dms34*(1 - 4*ms34 + 3*ms34^2 - 2*s + 2*ms34*s + 2*ms34^2*s + s^2 - 
       2*ms34*s^2 + ms34*t - ms34^2*t - ms34*s*t))/
     (16*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) - 
    (dt*(2 + 2*ms34 - 4*s - 2*ms34*s + 2*s^2 + t - 5*ms34*t + 3*s*t + 
       ms34*t^2))/(16*(-4 + t)*t*(2 - ms34 - 4*s - 3*ms34*s + 2*s^2 + t + 
       3*s*t)), w[58] -> 
   -1/8*(dms34*(-4 + t)*t*(-1 + ms34 + 2*s + ms34*s - s^2 - 2*s*t))/
      ((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*(ms34^2 + t - ms34*t - 
        2*s*t - ms34*s*t + s^2*t + s*t^2)) + (dt*(2*ms34 - t - s*t))/
     (8*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (ds*(-4 + t)*t*(ms34 + ms34^2 - ms34*s + t - ms34*t - s*t))/
     (8*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[59] -> -1/4*(ds*ms34*(1 + ms34 - s - t))/
      ((1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*(-2 + ms34 + 4*s + 
        3*ms34*s - 2*s^2 - t - 3*s*t)) + 
    (dms34*(1 - 4*ms34 + 3*ms34^2 - 2*s + 2*ms34*s + 2*ms34^2*s + s^2 - 
       2*ms34*s^2 + ms34*t - ms34^2*t - ms34*s*t))/
     (8*ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (-2 + ms34 + 4*s + 3*ms34*s - 2*s^2 - t - 3*s*t)) - 
    (dt*(3 + s - 5*t + t^2))/(8*(-4 + t)*t*(2 - ms34 - 4*s - 3*ms34*s + 
       2*s^2 + t + 3*s*t)), 
  w[60] -> (-3*dt*(-1 + 2*ms34 + 2*s - s^2 - t - s*t))/
     (16*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (3*ds*(2 + ms34 - 2*s - t)*(2*ms34^2 + t + ms34*t - 2*s*t - ms34*s*t + 
       s^2*t + t^2 - ms34*t^2 + s*t^2))/(16*(1 - 2*ms34 + ms34^2 - 2*s - 
       2*ms34*s + s^2)*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + 
       s*t^2)) - (3*dms34*(-3*ms34^2 + 3*ms34^3 + 6*ms34^2*s + ms34^3*s - 
       3*ms34^2*s^2 - t - ms34*t + 3*ms34^2*t - ms34^3*t + 4*s*t + 
       3*ms34*s*t - 3*ms34^2*s*t - 6*s^2*t - 3*ms34*s^2*t + 4*s^3*t + 
       ms34*s^3*t - s^4*t + t^2 - ms34*t^2 - 4*s*t^2 - 5*ms34*s*t^2 + 
       5*s^2*t^2 + 2*ms34*s^2*t^2 - 2*s^3*t^2 + s*t^3 + ms34*s*t^3 - 
       s^2*t^3))/(16*ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[61] -> -1/4*(dt*(1 - ms34 + 4*ms34^2 - 2*s - ms34*s + s^2 + 2*t - 
        3*ms34*t - 2*s*t - 3*ms34*s*t + 2*s^2*t + 2*s*t^2))/
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2) - 
    (ds*(4*ms34^2 + 4*ms34^3 - 4*ms34^2*s + 2*t + 3*ms34*t - 8*ms34^2*t - 
       5*ms34^3*t - 6*s*t - 6*ms34*s*t + 4*ms34^2*s*t + 6*s^2*t + 
       3*ms34*s^2*t - 2*s^3*t + t^2 - 6*ms34*t^2 + 6*ms34^2*t^2 + 
       ms34^3*t^2 + 2*s*t^2 + 6*ms34*s*t^2 - ms34^2*s*t^2 - 3*s^2*t^2 + 
       ms34*t^3 - ms34^2*t^3 - ms34*s*t^3))/
     (4*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (dms34*(-4*ms34^2 + 4*ms34^3 + 8*ms34^2*s + 4*ms34^3*s - 4*ms34^2*s^2 - 
       2*t + 3*ms34*t + 4*ms34^2*t - 5*ms34^3*t + 8*s*t - 3*ms34*s*t - 
       16*ms34^2*s*t - 5*ms34^3*s*t - 12*s^2*t - 3*ms34*s^2*t + 
       4*ms34^2*s^2*t + 8*s^3*t + 3*ms34*s^3*t - 2*s^4*t - ms34^2*t^2 + 
       ms34^3*t^2 - 2*s*t^2 + 12*ms34^2*s*t^2 + ms34^3*s*t^2 + 4*s^2*t^2 - 
       ms34^2*s^2*t^2 - 2*s^3*t^2 - 2*ms34^2*s*t^3))/
     (4*ms34*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[62] -> (dms34*(2 - 3*ms34 + ms34^2 - 4*s - 3*ms34*s + 2*s^2 + 2*s*t)*
      (1 - 2*ms34 + 5*ms34^2 - 2*s - 2*ms34*s + s^2 + 2*ms34*t - 6*ms34^2*t + 
       2*ms34*s*t + ms34^2*t^2))/(ms34*(1 - 2*ms34 + ms34^2 - 2*s - 
       2*ms34*s + s^2)*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + 
       s*t^2)) - (ds*(2 - ms34 + ms34^2 - 4*s - 3*ms34*s + 2*s^2 + t - 
       ms34*t + 3*s*t)*(1 - 2*ms34 + 5*ms34^2 - 2*s - 2*ms34*s + s^2 + 
       2*ms34*t - 6*ms34^2*t + 2*ms34*s*t + ms34^2*t^2))/
     ((-1 + s)*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (dt*(-1 + 2*ms34 - 5*ms34^2 + 2*s + 2*ms34*s - s^2 - 2*ms34*t + 
       8*ms34^2*t - 2*ms34*s*t + 2*t^2 - 2*ms34*t^2 - ms34^2*t^2 - 4*s*t^2 - 
       2*ms34*s*t^2 + 2*s^2*t^2 + 2*s*t^3))/
     (t*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)), 
  w[63] -> (dms34*(2 - 7*ms34 + 12*ms34^2 - 7*ms34^3 - 8*s + 7*ms34*s - 
       7*ms34^3*s + 12*s^2 + 7*ms34*s^2 + 12*ms34^2*s^2 - 8*s^3 - 
       7*ms34*s^3 + 2*s^4 + 4*ms34*t - 7*ms34^2*t + 3*ms34^3*t + 2*s*t - 
       8*ms34*s*t + 3*ms34^3*s*t - 4*s^2*t - 8*ms34*s^2*t - 7*ms34^2*s^2*t + 
       2*s^3*t + 4*ms34*s^3*t + 4*ms34*s*t^2 - 2*ms34^2*s*t^2 + 
       4*ms34*s^2*t^2))/(ms34*(-4 + 8*ms34 + 8*s + 8*ms34*s - 4*s^2 + t - 
       2*s*t + s^2*t)*(ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + 
       s*t^2)) - (ds*(2 - 5*ms34 + 8*ms34^2 + 3*ms34^3 - 8*s + 3*ms34*s - 
       4*ms34^2*s - 7*ms34^3*s + 12*s^2 + 9*ms34*s^2 + 12*ms34^2*s^2 - 
       8*s^3 - 7*ms34*s^3 + 2*s^4 + t + 6*ms34*t - 6*ms34^2*t + ms34^3*t + 
       s*t - 20*ms34*s*t + ms34^2*s*t + 3*ms34^3*s*t - 5*s^2*t - 
       6*ms34*s^2*t - 7*ms34^2*s^2*t + 3*s^3*t + 4*ms34*s^3*t + ms34*t^2 - 
       ms34^2*t^2 + 10*ms34*s*t^2 - 3*ms34^2*s*t^2 + 5*ms34*s^2*t^2))/
     ((-1 + s)*(-4 + 8*ms34 + 8*s + 8*ms34*s - 4*s^2 + t - 2*s*t + s^2*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2)) + 
    (dt*(1 - 2*ms34 + ms34^2 - 2*s - 2*ms34*s + s^2)*
      (4 - 8*ms34 - 8*s - 8*ms34*s + 4*s^2 - 11*t + 15*ms34*t + 22*s*t + 
       15*ms34*s*t - 11*s^2*t + 2*t^2 - 3*ms34*t^2 - 14*s*t^2 - 
       3*ms34*s*t^2 + 2*s^2*t^2 + 2*s*t^3))/
     ((-4 + t)*t*(-4 + 8*ms34 + 8*s + 8*ms34*s - 4*s^2 + t - 2*s*t + s^2*t)*
      (ms34^2 + t - ms34*t - 2*s*t - ms34*s*t + s^2*t + s*t^2))}}

